One Confidence Threshold, Unequal Coverage: Language Gaps in Typed Decision Interfaces and How Translating Inputs Reduces Them

Deployed classifiers often act on a prediction only when its confidence clears a threshold and pass the rest to a person. We ask whether one threshold serves all languages equally on typed decision interfaces, APIs that return a probability for each option of a fixed multiple-choice question. In a confirmatory study with a written analysis plan, three vendors' interfaces classified 1,000 MASSIVE items, each in 51 languages, with a threshold of 0.9. Even when a request is answered correctly in both English and another language, the English version clears the threshold more often, by 8.6-11.7 percentage points on average. Observed coverage, the share of requests handled automatically, is lower than English's in every other language, while the requests the gate handles are rarely wrong. The gap remains when every language is reweighted to the same accuracy, and a standard calibration metric (ECE) does not detect it on one interface. In exploratory analyses, English's coverage stays higher when each language gets its own threshold fitted to the same 5% error target. Translating inputs into English nearly closes the gap at 0.9 but leaves English ahead at that error target. Requests written natively in African languages show a gap in the same direction when English is their human translation. We recommend reporting per-language coverage at the operating threshold.

==> anc/LICENSE <==
Ancillary files: license

Copyright 2026 The authors.

All ancillary files (summary result tables, text macros and README.txt) are licensed under the
Creative Commons Attribution 4.0 International License (CC BY 4.0), https://creativecommons.org/licenses/by/4.0/. The full legal code follows below.

Source datasets. Apart from the worked example of the paper's Figure 1, the ancillary files hold only aggregate statistics (rates, AUROCs, intervals, counts) per system,
language and threshold: no source text, no item identifiers, no
per-item labels and no per-item model responses. The worked example (macros/p3_example.tex) holds three MASSIVE
utterances (one item in English, Swahili and Javanese), their gold intent and the model's top-option probability
for each. The utterances and the intent label are MASSIVE material under CC BY 4.0, attributed to FitzGerald et al.
(2023); everything else is the authors' material. The source datasets keep their own licenses, as listed:

| Source | Source license | Elements in these files |
|---|---|---|
| MASSIVE | CC BY 4.0. https://huggingface.co/datasets/AmazonScience/massive | aggregate statistics; the three worked-example utterances and their intent label |
| XNLI | CC BY-NC 4.0. https://github.com/facebookresearch/XNLI/blob/main/LICENSE | aggregate statistics only |
| InjongoIntent | Apache-2.0. https://huggingface.co/datasets/masakhane/InjongoIntent | aggregate statistics only |

=======================================================================

Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/README.txt <==
Ancillary files of the paper "One Confidence Threshold, Unequal Coverage: Language Gaps in Typed Decision Interfaces and How Translating Inputs Reduces Them".

tables/: one CSV per table the paper prints (Tables 1-17), values exactly as printed, every row; a header cell joins the grouped header lines; a table in several parts has them one after another, separated by an empty line; † and other marks are explained in the paper's caption.
tables/table01_confirm.csv: Table 1. In all three interfaces, the gate handles English more often, including on items answered correctly in both languages.
tables/table02_main.csv: Table 2. The exploratory study on MASSIVE: coverage varies across languages while observed selective error stays between 0% and 8%.
tables/table03_eqrisk.csv: Table 3. With thresholds fitted to 5% selective error, English's coverage exceeds the mean other language's, in-sample and held-out.
tables/table04_injongo.csv: Table 4. The English version is handled more often also when it is the translation.
tables/table05_tt.csv: Table 5. Translating each input into English before the gate reduces the mean paired handling gap in all three interfaces.
tables/table06_budget.csv: Table 6. Certification of per-language thresholds by label budget.
tables/table07_confirmlang.csv: Table 7. Confirmatory study per language.
tables/table08_ttcheck.csv: Table 8. The reduction from translate-test holds on fixed items and without translations that reproduce the English utterance.
tables/table09_fullml.csv: Table 9. MASSIVE, all 51 languages, sorted by coverage under the English threshold.
tables/table10_fullxn.csv: Table 10. XNLI, all 15 languages.
tables/table11_loc.csv: Table 11. In most of these languages, localizing the schema changes coverage more than accuracy or selective error.
tables/table12_ownfit.csv: Table 12. Most own-threshold misses are not distinguishable from 5%.
tables/table13_choiceonly.csv: Table 13. Single-question (main) and multi-question requests on the same items.
tables/table14_riskcov.csv: Table 14. Risk-coverage per language, gpt-6-luna.
tables/table15_certtop.csv: Table 15. A fixed-sequence grid that also includes 1.00 certifies less often than the grid up to 0.99 wherever the latter certifies.
tables/table16_conformal.csv: Table 16. Per-language conformal thresholds bring set coverage to target in every language, on average over splits, but leave singleton rates unequal.
tables/table17_mlcross.csv: Table 17. English ranks first or second in coverage in every model, and its observed selective error is no greater than that of the other languages pooled.
macros/: the generated LaTeX macros behind every number in the paper's text, restricted to those the paper uses (name -> value).
confirmatory/primary.csv: the primary endpoint and summary counts per model (proportions, not percent).
confirmatory/per_language.csv: every secondary measure of the confirmatory study per model and language: coverage, accuracy, selective error with exact 95% interval, share deferred with a correct top label, handled among correct, d_L, ECE, and the differences from English with their simultaneous 95% bands (proportions).
The ancillary files hold aggregate statistics, the one worked example the paper prints (three MASSIVE utterances, their intent label and top-option probabilities) and these notes only: no other source text, no item identifiers and no other per-item model responses. The items can be rebuilt from the public MASSIVE, XNLI and InjongoIntent test splits by the selection procedure in the paper's appendices.
License: CC BY 4.0 (LICENSE, which also lists each source dataset's license); the worked example's three MASSIVE utterances and their intent label are MASSIVE source material, CC BY 4.0, FitzGerald et al. (2023).


==> anc/confirmatory/per_language.csv <==
arm,lang,coverage,acc,sel_err,sel_err_lo,sel_err_hi,correct_deferred,handled_given_correct,paired_d,ece,coverage_gap,coverage_gap_lo,coverage_gap_hi,ece_gap,ece_gap_lo,ece_gap_hi,hgc_gap,hgc_gap_lo,hgc_gap_hi
luna,af,0.42,0.716,0.047619047619047616,0.029326134463280838,0.07258790787237397,0.316,0.5586592178770949,0.1781021897810219,0.02664658634538152,0.17099999999999999,0.12560171951219745,0.21639828048780252,0.013513734295901036,-0.02485569819015646,0.051883166781958534,0.16242047363961454,0.10240478514712911,0.22243616213209996
luna,am,0.434,0.702,0.055299539170506916,0.03574910868252665,0.08116657032276496,0.292,0.584045584045584,0.1699248120300752,0.03276553106212424,0.15699999999999997,0.1087387844986179,0.20526121550138204,0.007394789579158317,-0.032499110371967246,0.04728868953028388,0.13703410747112543,0.07408495348237083,0.19998326145988005
luna,ar,0.434,0.709,0.07834101382488479,0.05486135311022812,0.10775478648747101,0.309,0.5641748942172073,0.1601796407185629,0.04413654618473895,0.15699999999999997,0.10893607901586325,0.2050639209841367,-0.003976225543456398,-0.043996126990782286,0.03604367590386949,0.15690479729950213,0.09763572312619603,0.21617387147280823
luna,az,0.506,0.744,0.045454545454545456,0.02902917014814008,0.0674258026866769,0.261,0.6491935483870968,0.0846262341325811,0.04564257028112449,0.08499999999999996,0.04117501208781429,0.12882498791218563,-0.005482249639841938,-0.04302900562499994,0.03206450634531607,0.07188614312961272,0.01602726644073374,0.1277450198184917
luna,bn,0.483,0.74,0.043478260869565216,0.027112001607647287,0.06569536414993946,0.278,0.6243243243243243,0.11756373937677053,0.04178356713426854,0.10799999999999998,0.06502570169999385,0.15097429830000614,-0.0016232464929859872,-0.037857582344299735,0.03461108935832776,0.0967553671923852,0.0391256653635921,0.1543850690211783
luna,cy,0.346,0.654,0.049132947976878616,0.028878765269520632,0.077502887279119,0.325,0.5030581039755352,0.2368839427662957,0.030291457286432153,0.245,0.19625902954470337,0.2937409704552966,0.009868863354850401,-0.03167335810455604,0.05141108481425685,0.2180215875411743,0.15439925225152196,0.2816439228308266
luna,da,0.514,0.742,0.054474708171206226,0.03649959417294258,0.07777146974437345,0.256,0.6549865229110512,0.076163610719323,0.03901803607214429,0.07699999999999996,0.03549109223733573,0.11850890776266418,0.0011422845691382646,-0.029869259976327216,0.032153829114603745,0.06609316860565828,0.012375250366786536,0.11981108684453003
luna,de,0.564,0.764,0.0726950354609929,0.05266916509603613,0.09732907095957223,0.241,0.6845549738219895,0.038781163434903045,0.052306920762286865,0.027000000000000024,-0.015623248514620929,0.06962324851462098,-0.012146600121004311,-0.04679350214052311,0.022500301898514485,0.03652471769471999,-0.01766411268605656,0.09071354807549653
luna,el,0.549,0.766,0.051001821493624776,0.03415432056137152,0.07287091891326031,0.245,0.6801566579634465,0.03851444291609354,0.04575575575575575,0.041999999999999926,4.4256828729230535e-05,0.08395574317127062,-0.005595435114473198,-0.04064638057637835,0.029455510347431955,0.04092303355326299,-0.011351509583804896,0.09319757669033088
luna,en,0.591,0.778,0.050761421319796954,0.03450704325563616,0.07167479226563374,0.217,0.7210796915167095,,0.040160320641282554,,,,,,,,,
luna,es,0.532,0.754,0.06015037593984962,0.041502920152593575,0.08385636739490131,0.254,0.6631299734748011,0.05702364394993046,0.04066132264529058,0.05899999999999994,0.01513525969883886,0.10286474030116102,-0.0005010020040080235,-0.033189636642356704,0.03218763263434066,0.057949718041908405,0.0019496173322452529,0.11394981875157156
luna,fa,0.474,0.754,0.05907172995780591,0.039607934294659676,0.08424614924337813,0.308,0.5915119363395226,0.1350210970464135,0.027685370741482963,0.11699999999999999,0.07113522688000255,0.16286477311999742,0.012474949899799592,-0.027265193870596432,0.05221509367019561,0.12956775517718688,0.07179300341364817,0.1873425069407256
luna,fi,0.458,0.731,0.06550218340611354,0.044626890631790164,0.09219052635459107,0.303,0.585499316005472,0.1534090909090909,0.03793380140421263,0.13299999999999995,0.08680388912278053,0.17919611087721937,0.0022265192370699224,-0.036682664713107015,0.04113570318724686,0.13558037551123747,0.07599579609211142,0.1951649549303635
luna,fr,0.523,0.767,0.04780114722753346,0.03116982577344773,0.06975771981458043,0.269,0.6492829204693612,0.07818930041152264,0.03408224674022065,0.06799999999999995,0.027926626322169606,0.10807337367783029,0.006078073901061902,-0.027582048520659395,0.0397381963227832,0.07179677104734827,0.018462958008296677,0.12513058408639988
luna,he,0.508,0.758,0.06299212598425197,0.04348192073713247,0.08776538123240875,0.282,0.6279683377308707,0.09695290858725762,0.03214859437751003,0.08299999999999996,0.03889654420564046,0.12710345579435947,0.008011726263772521,-0.027328127967650058,0.0433515804951951,0.09311135378583879,0.03605692537361953,0.15016578219805804
luna,hi,0.529,0.768,0.054820415879017016,0.037017796581545415,0.07778508083382461,0.268,0.6510416666666666,0.0677731673582296,0.03499499499499499,0.061999999999999944,0.018126801963043795,0.10587319803695609,0.0051653256462875635,-0.028955601115144683,0.03928625240771981,0.07003802485004285,0.013989932734798816,0.12608611696528688
luna,hu,0.532,0.764,0.046992481203007516,0.030638531668585024,0.06859106855259381,0.257,0.6636125654450262,0.05277777777777778,0.03678714859437751,0.05899999999999994,0.01539202353275012,0.10260797646724976,0.003373172046905043,-0.03336774911339641,0.0401140932072065,0.05746712607168325,0.002120959311858961,0.11281329283150754
luna,hy,0.494,0.738,0.0708502024291498,0.04984275370887247,0.09716058389123251,0.279,0.6219512195121951,0.10919540229885058,0.048796389167502514,0.09699999999999998,0.05168442082623393,0.14231557917376603,-0.00863606852621996,-0.047597350246143116,0.030325213193703196,0.09912847200451436,0.040382748700740705,0.157874195308288
luna,id,0.524,0.763,0.06679389312977099,0.04696189720642586,0.09167274440469401,0.274,0.6408912188728703,0.07934336525307797,0.03237237237237237,0.06699999999999995,0.02146998298319914,0.11253001701680077,0.007787948268910182,-0.02541692431770399,0.04099282085552435,0.08018847264383921,0.022960425370984062,0.13741651991669437
luna,is,0.433,0.716,0.06004618937644342,0.03959540774471827,0.08674639287849341,0.309,0.5684357541899442,0.16593245227606462,0.03625125628140703,0.15799999999999997,0.11017125570622797,0.20582874429377196,0.003909064359875522,-0.03535209378721393,0.04317022250696497,0.1526439373267653,0.09221637280035783,0.21307150185317275
luna,it,0.532,0.762,0.06015037593984962,0.041502920152593575,0.08385636739490131,0.262,0.6561679790026247,0.06805555555555555,0.03242971887550201,0.05899999999999994,0.01666967791851459,0.10133032208148529,0.007730601765780547,-0.024542728772626435,0.04000393230418753,0.06491171251408479,0.009458547777739218,0.12036487725043035
luna,ja,0.572,0.784,0.04895104895104895,0.03277060883521395,0.06997339840803408,0.24,0.6938775510204082,0.020491803278688523,0.0434569138276553,0.019000000000000017,-0.02699999999999992,0.06499999999999995,-0.003296593186372744,-0.03739524869169461,0.030802062318949122,0.02720214049630132,-0.029334750764542186,0.08373903175714482
luna,jv,0.272,0.638,0.08088235294117647,0.05138160635857389,0.11989707208681241,0.388,0.39184952978056425,0.36867862969004894,0.049415322580645155,0.31899999999999995,0.26831296338913124,0.36968703661086866,-0.0092550019393626,-0.058763501387630576,0.040253497508905375,0.3292301617361452,0.26248001677964045,0.39598030669265
luna,ka,0.426,0.668,0.0539906103286385,0.034529577797401526,0.07991360768446135,0.265,0.6032934131736527,0.11848341232227488,0.05335005015045135,0.16499999999999998,0.1160659226646927,0.21393407733530725,-0.013189729509168795,-0.049881833884372895,0.023502374866035305,0.11778627834305677,0.05663352455320601,0.17893903213290752
luna,km,0.324,0.602,0.06172839506172839,0.038109434273648095,0.09372694801470544,0.298,0.5049833887043189,0.2356020942408377,0.05291291291291291,0.26699999999999996,0.21567401053750693,0.318325989462493,-0.012752592271630357,-0.05230879466765448,0.026803610124393765,0.21609630281239056,0.14635101374064768,0.28584159188413344
luna,kn,0.479,0.742,0.04384133611691023,0.0273401042295245,0.066237502123116,0.284,0.6172506738544474,0.11016949152542373,0.022172172172172166,0.11199999999999999,0.06779468081504234,0.15620531918495764,0.01798814846911039,-0.01651147660351197,0.05248777354173274,0.10382901766226205,0.04751264017537656,0.16014539514914752
luna,ko,0.558,0.774,0.05913978494623656,0.04105508477001712,0.08205486160956164,0.249,0.6782945736434108,0.04,0.04048096192384769,0.03299999999999992,-0.011548807250917975,0.07754880725091781,-0.00032064128256513447,-0.034851333551302134,0.034210050986171865,0.04278511787329864,-0.01316057156959359,0.09873080731619087
luna,lv,0.501,0.742,0.05389221556886228,0.03581202898365573,0.0774445245457423,0.268,0.6388140161725068,0.10556348074179743,0.028637274549098195,0.08999999999999997,0.044158539112709796,0.13584146088729016,0.01152304609218436,-0.02124784619218742,0.04429393837655614,0.0822656753442027,0.02347304972907993,0.14105830095932548
luna,ml,0.479,0.758,0.05010438413361169,0.03236308025182009,0.07363658619600513,0.303,0.600263852242744,0.13157894736842105,0.023963963963963962,0.11199999999999999,0.06718126475299761,0.15681873524700235,0.016196356677318592,-0.01859130214493019,0.050984015499567374,0.12081583927396544,0.06329684841295091,0.17833483013497997
luna,mn,0.502,0.763,0.055776892430278883,0.03737962910693485,0.07960693540450667,0.289,0.6212319790301442,0.10124826629680998,0.04480441323971916,0.08899999999999997,0.04479204448741625,0.1332079555125837,-0.004644092598436608,-0.043674009500753244,0.03438582430388003,0.09984771248656532,0.043203052032214896,0.15649237294091575
luna,ms,0.47,0.743,0.05531914893617021,0.03645083516760239,0.08000744391320339,0.299,0.5975773889636609,0.1267605633802817,0.05721721721721722,0.121,0.07588684709076567,0.16611315290923434,-0.017056896575934663,-0.056168861549719534,0.022055068397850208,0.12350230255304862,0.06666286552844886,0.18034173957764837
luna,my,0.502,0.737,0.06573705179282868,0.045678878604769144,0.09108356352738509,0.268,0.6363636363636364,0.09742120343839542,0.0364629258517034,0.08899999999999997,0.04418644901405117,0.13381355098594877,0.0036973947895791517,-0.031148392602320087,0.03854318218147839,0.08471605515307312,0.02692672458719334,0.1425053857189529
luna,nb,0.487,0.752,0.0513347022587269,0.033493014167653413,0.07485007164910515,0.29,0.6143617021276596,0.11173184357541899,0.03437751004016064,0.10399999999999998,0.0607734324129107,0.14722656758708927,0.0057828106011219155,-0.029627876597208752,0.04119349779945258,0.10671798938904986,0.05178189228929744,0.16165408648880228
luna,nl,0.538,0.769,0.055762081784386616,0.0379349921899182,0.07864968350479855,0.261,0.6605981794538361,0.056164383561643834,0.03874874874874874,0.052999999999999936,0.010824440390692414,0.09517555960930746,0.001411571892533811,-0.033956223480948275,0.0367793672660159,0.06048151206287333,0.007245912767213501,0.11371711135853316
luna,pl,0.553,0.778,0.06329113924050633,0.044476911832631943,0.08692645307666587,0.26,0.6658097686375322,0.050271739130434784,0.0414,0.03799999999999992,-0.004625156733787529,0.08062515673378737,-0.0012396793587174451,-0.03686428002049265,0.03438492130305776,0.05526992287917731,0.0031384796382940353,0.1074013661200606
luna,pt,0.516,0.76,0.05232558139534884,0.034762442446468686,0.07522062101907527,0.271,0.6434210526315789,0.07361111111111111,0.030210843373493973,0.07499999999999996,0.03232015678664374,0.11767984321335617,0.009949477267788581,-0.021812370065774342,0.041711324601351504,0.07765863888513058,0.02204991959518538,0.1332673581750758
luna,ro,0.47,0.748,0.04680851063829787,0.029563728169290808,0.07001342349975255,0.3,0.5989304812834224,0.13585434173669467,0.030560560560560553,0.121,0.07603610325068169,0.1659638967493183,0.009599760080722,-0.02632906045138671,0.045528580612830716,0.12214921023328706,0.06354328898826765,0.18075513147830646
luna,ru,0.559,0.764,0.057245080500894455,0.039481403429431176,0.07985499515874951,0.237,0.6897905759162304,0.020804438280166437,0.0414543630892678,0.03199999999999992,-0.012511553860950257,0.0765115538609501,-0.0012940424479852483,-0.031200837344992623,0.028612752449022127,0.03128911560047909,-0.022811755542399996,0.08538998674335818
luna,sl,0.475,0.731,0.05473684210526316,0.03606379852657539,0.0791762277231606,0.282,0.6142270861833106,0.12142857142857143,0.0385010060362173,0.11599999999999999,0.06957568268241482,0.16242431731758517,0.0016593146050652569,-0.034268087724399134,0.03758671693452965,0.10685260533339891,0.047318164289687964,0.16638704637710985
luna,sq,0.416,0.679,0.06490384615384616,0.043204196018754575,0.0930294317588372,0.29,0.572901325478645,0.1694915254237288,0.045055165496489455,0.175,0.12864877953879317,0.2213512204612068,-0.004894844855206901,-0.0418486383178164,0.0320589486074026,0.14817836603806445,0.08623566052453802,0.21012107155159088
luna,sv,0.523,0.76,0.06500956022944551,0.04543757145094687,0.08966248157892782,0.271,0.6434210526315789,0.08413793103448276,0.03832497492477432,0.06799999999999995,0.0267422853806265,0.10925771461937339,0.0018353457165082368,-0.03487600846146945,0.03854669989448593,0.07765863888513058,0.02495381229894579,0.1303634654713154
luna,sw,0.362,0.665,0.058011049723756904,0.03626470709034745,0.08731150191218129,0.324,0.512781954887218,0.24881141045958796,0.038430583501006026,0.22899999999999998,0.17779942003420213,0.28020057996579784,0.0017297371402765285,-0.038315916582631226,0.041775390863184284,0.20829773662949147,0.1398877385172041,0.27670773474177884
luna,ta,0.464,0.742,0.04956896551724138,0.031678422486734824,0.07345188623854201,0.301,0.5943396226415094,0.13210227272727273,0.03912825651302606,0.12699999999999995,0.08158382543991362,0.1724161745600863,0.001032064128256495,-0.036766046988177994,0.038830175244690984,0.12674006887520006,0.06852721873797266,0.18495291901242747
luna,te,0.494,0.766,0.044534412955465584,0.02811666487011163,0.06665161487984124,0.294,0.6161879895561357,0.09379310344827586,0.03491,0.09699999999999998,0.05286438852350966,0.14113561147649029,0.005250320641282558,-0.03296754931260578,0.043468190595170896,0.10489170196057374,0.04753171126958636,0.1622516926515611
luna,th,0.48,0.74,0.06875,0.04779355823333042,0.0951985388422152,0.293,0.6040540540540541,0.12103746397694524,0.02965897693079237,0.11099999999999999,0.06234896933750782,0.15965103066249214,0.010501343710490184,-0.025656657485707994,0.04665934490668836,0.11702563746265537,0.05541882311942548,0.17863245180588527
luna,tl,0.486,0.73,0.05555555555555555,0.03692697624427103,0.0798039014060332,0.271,0.6287671232876713,0.11126961483594865,0.045903614457831324,0.10499999999999998,0.0588307675904081,0.15116923240959185,-0.00574329381654877,-0.04132444079695438,0.029837853163856842,0.09231256822903822,0.0339856323670918,0.15063950409098464
luna,tr,0.538,0.767,0.03531598513011153,0.021393929374927238,0.054602399723784466,0.248,0.6766623207301173,0.04,0.03471414242728184,0.052999999999999936,0.009642789444943636,0.09635721055505624,0.005446178214000716,-0.02814576746369194,0.03903812389169337,0.044417370786592136,-0.011371865970675535,0.10020660754385981
luna,ur,0.448,0.755,0.05357142857142857,0.034622136730727636,0.07866400736449683,0.331,0.56158940397351,0.16897506925207756,0.04273821464393179,0.14299999999999996,0.09676062234862153,0.18923937765137838,-0.002577894002649239,-0.04377743167990803,0.03862164367460955,0.1594902875431995,0.10033549227658989,0.2186450828098091
luna,vi,0.535,0.761,0.07663551401869159,0.055553613553467274,0.10253040219054599,0.267,0.6491458607095927,0.07103064066852367,0.04100200400801603,0.05599999999999994,0.013708746266029984,0.0982912537339699,-0.0008416833667334728,-0.03602683778809312,0.03434347105462617,0.0719338308071168,0.01745996783500517,0.12640769377922842
luna,zh-CN,0.544,0.77,0.07352941176470588,0.05304707000472207,0.09878256933218732,0.266,0.6545454545454545,0.059147180192572216,0.038279999999999995,0.04699999999999993,0.003677547600541599,0.09032245239945827,0.0018803206412825596,-0.03301689199503056,0.03677753327759568,0.06653423697125493,0.012504108876822323,0.12056436506568755
luna,zh-TW,0.477,0.735,0.05241090146750524,0.03420110887607201,0.07639926076952276,0.283,0.6149659863945578,0.10014513788098693,0.04354354354354354,0.11399999999999999,0.06744849950504322,0.16055150049495676,-0.0033832229022609864,-0.041840174148693704,0.03507372834417173,0.10611370512215168,0.04759519619393897,0.16463221405036438
msdec1,af,0.626,0.818,0.0463258785942492,0.031241361141490325,0.0658565786687341,0.221,0.7298288508557457,0.10709838107098381,0.03195510588891056,0.121,0.08016738413647678,0.1618326158635232,0.004332873026500997,-0.02495110651454917,0.03361685256755116,0.09021670723081465,0.04253977356857861,0.1378936408930507
msdec1,am,0.515,0.744,0.04660194174757282,0.030083587228883372,0.06854886883618772,0.253,0.6599462365591398,0.18482758620689654,0.029580542526417713,0.23199999999999998,0.1817386444338901,0.2822613555661099,0.006707436388993845,-0.026643272760341844,0.04005814553832954,0.16009932152742057,0.10140486152611605,0.21879378152872508
msdec1,ar,0.6,0.767,0.06166666666666667,0.04378699665951642,0.08400061259554062,0.204,0.7340286831812256,0.10991957104557641,0.06702663475819612,0.14700000000000002,0.10026113963223249,0.19373886036776755,-0.03073865584278456,-0.06719437899040626,0.005717067304837134,0.08601687490533472,0.032780091674882474,0.13925365813578697
msdec1,az,0.611,0.795,0.03764320785597381,0.024009506272669966,0.05594979530272558,0.207,0.7396226415094339,0.11254851228978008,0.04639745185105348,0.136,0.0931198868408959,0.17888011315910413,-0.01010947293564192,-0.042856942202935795,0.022637996331651956,0.08042291657712641,0.02925396108770402,0.13159187206654882
msdec1,bn,0.595,0.798,0.040336134453781515,0.026012170757442554,0.059424574164522154,0.227,0.7155388471177945,0.13735558408215662,0.04576347200147488,0.15200000000000002,0.1065600447093406,0.19743995529065944,-0.009475493086063325,-0.04321882978969091,0.02426784361756426,0.10450671096876585,0.05003266837068897,0.15898075356684271
msdec1,cy,0.441,0.72,0.05668934240362812,0.03701860946821092,0.08254991645929169,0.304,0.5777777777777777,0.2723404255319149,0.03576871007986334,0.306,0.25500630056524426,0.35699369943475573,0.0005192688355482172,-0.03616390212866537,0.0372024397997618,0.2422677803087826,0.18100525719130345,0.30353030342626175
msdec1,da,0.689,0.857,0.036284470246734396,0.023616470720035476,0.05309895224444548,0.193,0.7747957992998833,0.0441527446300716,0.029623330780143953,0.05800000000000005,0.022695303777102063,0.09330469622289804,0.006664648135267605,-0.020447958231243336,0.03377725450177854,0.04524975878667703,0.005154515393302701,0.08534500218005137
msdec1,de,0.712,0.851,0.0449438202247191,0.030941463663039966,0.06285754179479676,0.171,0.799059929494712,0.019393939393939394,0.0425084256090192,0.03500000000000003,0.0006033405558053123,0.06939665944419475,-0.006220446693607641,-0.034960813900138686,0.022519920512923404,0.02098562859184827,-0.01902502765031957,0.06099628483401611
msdec1,el,0.694,0.848,0.03890489913544669,0.0257923437713847,0.05610194045714842,0.181,0.7865566037735849,0.035108958837772396,0.04031921866189361,0.05300000000000005,0.015383875844744148,0.09061612415525594,-0.004031239746482056,-0.032756668709739964,0.024694189216775853,0.03348895431297538,-0.008473168870200547,0.07545107749615132
msdec1,en,0.747,0.878,0.03614457831325301,0.023952093029705603,0.0521547214072732,0.158,0.8200455580865603,,0.03628797891541156,,,,,,,,,
msdec1,es,0.696,0.84,0.04885057471264368,0.034064267415222,0.06759765183330607,0.178,0.7880952380952381,0.0412621359223301,0.04780416265468536,0.051000000000000045,0.01527234726620514,0.08672765273379496,-0.011516183739273801,-0.04107084486409452,0.018038477385546918,0.03195031999132225,-0.01044821772416795,0.07434885770681246
msdec1,fa,0.71,0.836,0.05070422535211268,0.035761817669864956,0.06950795730914112,0.162,0.80622009569378,0.022058823529411766,0.050804101285135524,0.03700000000000003,-0.00036256720202530734,0.07436256720202537,-0.014516122369723966,-0.04367132918866719,0.014639084449219252,0.013825462392780374,-0.0277412490800006,0.05539217386556135
msdec1,fi,0.628,0.828,0.04617834394904458,0.031141168300425622,0.06564899717943305,0.229,0.7234299516908212,0.1054590570719603,0.03960906590392642,0.119,0.07872068792089654,0.15927931207910345,-0.003321086988514861,-0.03474627261802126,0.02810409864099154,0.09661560639573907,0.04957865505700127,0.14365255773447688
msdec1,fr,0.69,0.844,0.03333333333333333,0.021245507079764147,0.04959816929769414,0.177,0.7902843601895735,0.047044632086851626,0.04214475368718597,0.05700000000000005,0.02275958146235433,0.09124041853764578,-0.00585677477177441,-0.03426835625272791,0.022554806709179084,0.029761197896986835,-0.011571905140923086,0.07109430093489676
msdec1,he,0.678,0.832,0.045722713864306784,0.03127452995797711,0.06427458785588931,0.185,0.7776442307692307,0.051787916152897656,0.046197302781012556,0.06899999999999995,0.030114896452276822,0.10788510354772307,-0.009909323865600998,-0.0410144602079298,0.021195812476727804,0.042401327317329596,-0.0020189910486470147,0.0868216456833062
msdec1,hi,0.66,0.826,0.04696969696969697,0.03213340447727131,0.06600993129915085,0.197,0.761501210653753,0.07970112079701121,0.045329083723834374,0.08699999999999997,0.04532695247712158,0.12867304752287834,-0.009041104808422816,-0.04092024518657278,0.022838035569727147,0.05854434743280734,0.010252998128538235,0.10683569673707645
msdec1,hu,0.635,0.828,0.047244094488188976,0.03209904066073957,0.0667595591320863,0.223,0.7306763285024155,0.10421836228287841,0.0365217650077976,0.11199999999999999,0.06978596800082254,0.15421403199917744,-0.00023378609238604298,-0.03136169834154284,0.030894126156770757,0.08936922958414484,0.040402932069271515,0.13833552709901817
msdec1,hy,0.632,0.831,0.058544303797468354,0.0415518684237737,0.07979576507630197,0.236,0.7160048134777377,0.10780669144981413,0.040045672407249884,0.11499999999999999,0.07318628977050315,0.15681371022949683,-0.0037576934918383265,-0.036401765463590564,0.02888637847991391,0.10404074460882262,0.05604609168012443,0.15203539753752082
msdec1,id,0.693,0.845,0.047619047619047616,0.033002125692977544,0.0662277282554875,0.185,0.7810650887573964,0.04830917874396135,0.04207154682094037,0.05400000000000005,0.017345869905143523,0.09065413009485657,-0.005783567905528815,-0.03376671102426357,0.02219957521320594,0.03898046932916388,-0.003462280791490628,0.0814232194498184
msdec1,is,0.552,0.757,0.05434782608695652,0.03696499099514067,0.07667866152159108,0.235,0.6895640686922061,0.16508795669824086,0.053369099090713086,0.19499999999999995,0.14798153808881778,0.24201846191118212,-0.01708112017530153,-0.04983052525870485,0.015668284908101793,0.13048148939435422,0.07473022874116268,0.18623275004754575
msdec1,it,0.715,0.864,0.05034965034965035,0.035509972936914436,0.06902669375115865,0.185,0.7858796296296297,0.03202846975088968,0.04031701505785566,0.03200000000000003,-0.0049559157517897745,0.06895591575178983,-0.004029036142444105,-0.032140389854879256,0.02408231756999105,0.03416592845693067,-0.007491514182436307,0.07582337109629765
msdec1,ja,0.734,0.867,0.04904632152588556,0.03458447193038013,0.06725710443409036,0.169,0.8050749711649365,0.02023809523809524,0.042035454362453234,0.013000000000000012,-0.028376853387474345,0.05437685338747437,-0.005747475447041676,-0.0336768391215234,0.022181888227440053,0.014970586921623785,-0.03166846021418626,0.06160963405743383
msdec1,jv,0.467,0.702,0.05353319057815846,0.03493979376503906,0.07801391758687029,0.26,0.6296296296296297,0.22786647314949202,0.05793292060699676,0.27999999999999997,0.2279986618101641,0.33200133818983585,-0.0216449416915852,-0.058360121468931825,0.015070238085761425,0.19041592845693067,0.12864072736914384,0.2521911295447175
msdec1,ka,0.572,0.752,0.05944055944055944,0.04151185121676873,0.08207480098347474,0.214,0.7154255319148937,0.1178082191780822,0.058843540737645174,0.17500000000000004,0.1274736052728378,0.2225263947271623,-0.022555561822233616,-0.05553143182656118,0.010420308182093947,0.10462002617166666,0.051345486669590726,0.1578945656737426
msdec1,km,0.374,0.638,0.0481283422459893,0.02876987928264123,0.07499888505499691,0.282,0.5579937304075235,0.29307568438003223,0.06724644394995856,0.373,0.31881186874402306,0.42718813125597693,-0.030958465034547,-0.07163561678480437,0.00971868671571037,0.2620518276790368,0.19548293469836803,0.32862072065970555
msdec1,kn,0.561,0.782,0.035650623885918005,0.021909772707072478,0.054524120551085825,0.241,0.6918158567774936,0.13797634691195795,0.03579614895058152,0.18599999999999994,0.13795188741325695,0.23404811258674293,0.0004918299648300345,-0.03201756586398259,0.03300122579364266,0.12822970130906675,0.07347884138244101,0.18298056123569248
msdec1,ko,0.697,0.849,0.04447632711621234,0.030416386160434183,0.06253913606957419,0.183,0.784452296819788,0.049516908212560384,0.04122265738098568,0.050000000000000044,0.011463874957279532,0.08853612504272056,-0.004934678465574126,-0.034031947825091904,0.024162590893943656,0.035593261266772314,-0.009187488119038786,0.08037401065258341
msdec1,lv,0.61,0.816,0.04426229508196721,0.0293685643559524,0.06374839106765127,0.233,0.7144607843137255,0.12452830188679245,0.036490946528391306,0.137,0.09263193185498919,0.18136806814501083,-0.00020296761297974864,-0.0325895386839435,0.032183603457984,0.10558477377283482,0.05439174569276039,0.15677780185290924
msdec1,ml,0.472,0.746,0.048728813559322036,0.03113715633097481,0.07222242252671296,0.297,0.6018766756032171,0.26068965517241377,0.037107583637032336,0.275,0.2243107551340533,0.32568924486594675,-0.0008196047216207786,-0.039594834622433225,0.03795562517919167,0.2181688824833432,0.1563485373450779,0.2799892276216085
msdec1,mn,0.538,0.745,0.05947955390334572,0.041036003642680376,0.08293290923077326,0.239,0.6791946308724832,0.19726027397260273,0.055666860977414745,0.20899999999999996,0.15999117925644496,0.25800882074355497,-0.019378882062003187,-0.05514094312424286,0.016383179000236482,0.1408509272140771,0.08193573395497407,0.19976612047318015
msdec1,ms,0.641,0.811,0.0327613104524181,0.02039188284017423,0.04964464810377877,0.191,0.7644882860665845,0.08646616541353383,0.04724838288868586,0.10599999999999998,0.06395446208345291,0.14804553791654707,-0.010960403973274302,-0.04137002377536145,0.019449215828812844,0.055557272019975845,0.006251346171994479,0.10486319786795721
msdec1,my,0.33,0.581,0.06666666666666667,0.04224789782516447,0.09919689230376433,0.273,0.5301204819277109,0.351493848857645,0.08817230893864662,0.417,0.36228715190256194,0.471712848097438,-0.051884330023235066,-0.09427571074878938,-0.009492949297680749,0.28992507615884944,0.21885592858301284,0.36099422373468604
msdec1,nb,0.663,0.845,0.03619909502262444,0.0233285773950285,0.053384426810829624,0.206,0.7562130177514793,0.08121212121212121,0.023760806236792713,0.08399999999999996,0.0462985892156694,0.12170141078433053,0.012527172678618845,-0.014534998831235341,0.03958934418847303,0.06383254033508101,0.01967656891491159,0.10798851175525043
msdec1,nl,0.699,0.852,0.04148783977110158,0.02795814237044208,0.059042249474720865,0.182,0.7863849765258216,0.03832335329341317,0.036101909615850275,0.04800000000000004,0.013670065778751218,0.08232993422124887,0.00018606929956128254,-0.02678722842195179,0.027159367021074354,0.0336605815607387,-0.007095705690546142,0.07441686881202354
msdec1,pl,0.711,0.847,0.046413502109704644,0.03216102375595819,0.06456712574582658,0.169,0.8004722550177096,0.023086269744835967,0.04675998078770729,0.03600000000000003,-0.00028729082358489033,0.07228729082358495,-0.01047200187229573,-0.040422628958753384,0.019478625214161927,0.019573303068850745,-0.022360758454182943,0.06150736459188443
msdec1,pt,0.691,0.853,0.04341534008683068,0.029480748694449034,0.06140041977353198,0.192,0.7749120750293084,0.04436450839328537,0.03325494795683838,0.05600000000000005,0.018816237249605294,0.0931837627503948,0.0030330309585731782,-0.027174365105185706,0.03324042702233206,0.045133483057251955,0.001628663202196061,0.08863830291230784
msdec1,ro,0.65,0.836,0.03538461538461538,0.022560537746787762,0.05262297489043692,0.209,0.75,0.07730061349693251,0.029511333550945706,0.09699999999999998,0.05668314504572194,0.137316854954278,0.006776645364465851,-0.02171398362547672,0.03526727435440842,0.07004555808656032,0.023913100719243276,0.11617801545387738
msdec1,ru,0.717,0.858,0.043235704323570434,0.02956252811440438,0.060810778783210735,0.172,0.7995337995337995,0.022592152199762187,0.040100262294015775,0.030000000000000027,-0.00615357230596985,0.06615357230596991,-0.003812283378604217,-0.030408438876422132,0.022783872119213698,0.020511758552760773,-0.021152068513166,0.062175585618687544
msdec1,sl,0.61,0.835,0.040983606557377046,0.02669505963785597,0.059907586746779685,0.25,0.7005988023952096,0.12653562653562653,0.030148128370358483,0.137,0.09404618993747087,0.17995381006252914,0.006139850545053074,-0.024943407234760313,0.03722310832486646,0.11944675569135077,0.07066410566165184,0.16822940572104972
msdec1,sq,0.53,0.748,0.06981132075471698,0.04962661075233889,0.09494443437304038,0.255,0.6590909090909091,0.17123287671232876,0.06092524681463728,0.21699999999999997,0.16874739480442044,0.26525260519557947,-0.02463726789922572,-0.06049626621897276,0.011221730420521325,0.16095464899565126,0.10466259122594519,0.21724670676535734
msdec1,sv,0.685,0.844,0.040875912408759124,0.027330674513298726,0.058537438833782894,0.187,0.7784360189573459,0.053268765133171914,0.03280963764322753,0.061999999999999944,0.025999999999999912,0.09799999999999998,0.003478341272184028,-0.02412789914126176,0.031084581685629817,0.04160953912921439,0.0009772788823791609,0.08224179937604961
msdec1,sw,0.406,0.711,0.05172413793103448,0.03229955858888881,0.07798147435041364,0.326,0.5414908579465542,0.29985443959243085,0.026985845173792093,0.34099999999999997,0.287934891633088,0.39406510836691194,0.009302133741619464,-0.026881461836970377,0.045485729320209306,0.27855470014000616,0.21480290260964446,0.34230649767036786
msdec1,ta,0.329,0.648,0.0547112462006079,0.03274403544004884,0.08509113055576391,0.337,0.4799382716049383,0.3888888888888889,0.03668649344205656,0.418,0.36544235362117905,0.4705576463788209,-0.00039851452664500103,-0.03906936296142626,0.03827233390813626,0.34010728648162203,0.27262756303840097,0.4075870099248431
msdec1,te,0.537,0.78,0.037243947858473,0.022895299989330715,0.0569359022962246,0.263,0.6628205128205128,0.18947368421052632,0.030158517737033236,0.20999999999999996,0.16266328589577167,0.25733671410422826,0.006129461178378322,-0.028373819621565363,0.04063274197832201,0.15722504526604753,0.10087356313211665,0.2135765273999784
msdec1,th,0.558,0.76,0.05017921146953405,0.03359917694911145,0.07170898937393315,0.23,0.6973684210526315,0.16576819407008087,0.05344708700563546,0.18899999999999995,0.1399583236759758,0.2380416763240241,-0.017159108090223904,-0.051952065129867823,0.017633848949420015,0.1226771370339288,0.06592139469749547,0.17943287937036212
msdec1,tl,0.565,0.797,0.035398230088495575,0.02175370849507228,0.054141880179869664,0.252,0.6838143036386449,0.16538461538461538,0.03814862153548549,0.18200000000000005,0.13702312688423737,0.22697687311576273,-0.0018606426200739323,-0.03484985614773757,0.031128570907589706,0.1362312544479154,0.08290737149712478,0.189555137398706
msdec1,tr,0.673,0.849,0.03268945022288262,0.02059743374067071,0.049075520480852584,0.198,0.7667844522968198,0.06796116504854369,0.02397887537232809,0.07399999999999995,0.0372239262445218,0.1107760737554781,0.012309103543083469,-0.015043291632712421,0.03966149871887936,0.053261105789740526,0.009080080475630366,0.0974421311038507
msdec1,ur,0.642,0.821,0.04984423676012461,0.034339761137671086,0.06963947843152844,0.211,0.7429963459196103,0.1031055900621118,0.03123099847668579,0.10499999999999998,0.06289949349961338,0.14710050650038659,0.005056980438725767,-0.024798323604336914,0.034912284481788444,0.07704921216695004,0.027112431965132036,0.12698599236876806
msdec1,vi,0.711,0.846,0.04922644163150492,0.034524129550973746,0.06780000482131912,0.17,0.7990543735224587,0.031287605294825514,0.038555974687743355,0.03600000000000003,-0.0023283701393173595,0.07432837013931742,-0.0022679957723317976,-0.029855971952472058,0.025319980407808463,0.02099118456410165,-0.020675669525972322,0.06265803865417563
msdec1,zh-CN,0.707,0.839,0.05091937765205092,0.035914646670751706,0.06979994966209377,0.168,0.799761620977354,0.03785103785103785,0.051667532826797036,0.040000000000000036,0.0023656564400414554,0.07763434355995862,-0.015379553911385478,-0.046356371331053636,0.015597263508282676,0.020283937109206285,-0.023262280253582332,0.0638301544719949
msdec1,zh-TW,0.668,0.807,0.04491017964071856,0.03050263294537778,0.06349383843321083,0.169,0.7905824039653035,0.053231939163498096,0.06081484078736581,0.07899999999999996,0.03829136426555208,0.11970863573444784,-0.024526861871954256,-0.05672043544185159,0.007666711697943078,0.029463154121256774,-0.017411080866542965,0.07633738910905652
pplx,af,0.644,0.803,0.034161490683229816,0.021530255189947483,0.051265787994279687,0.181,0.7745952677459527,0.09923664122137404,0.046208875429044574,0.135,0.09552055469012166,0.17447944530987836,-0.007722038940197573,-0.037166157542211656,0.02172207966181651,0.07784514088060801,0.03193830602020298,0.12375197574101304
pplx,am,0.502,0.742,0.055776892430278883,0.03737962910693485,0.07960693540450667,0.268,0.6388140161725068,0.2267605633802817,0.05510712320695967,0.277,0.22521958104029438,0.32878041895970567,-0.01662028671811267,-0.05406650227997844,0.020825928843753096,0.2136263924540539,0.1542252755648368,0.273027509343271
pplx,ar,0.644,0.793,0.059006211180124224,0.042090978889717356,0.08009414334379683,0.187,0.7641866330390921,0.0987012987012987,0.06430240769963731,0.135,0.08957720875468186,0.18042279124531815,-0.02581557121079031,-0.057306413605575486,0.005675271183994864,0.08825377558746861,0.0381748679953442,0.13833268317959302
pplx,az,0.654,0.807,0.04128440366972477,0.02737999051142079,0.0595005075173634,0.18,0.7769516728624535,0.08998732572877059,0.0520879329231608,0.125,0.08240237957507343,0.16759762042492657,-0.0136010964343138,-0.04331278711603585,0.01611059424740825,0.0754887357641072,0.027013547810179228,0.12396392371803516
pplx,bn,0.672,0.83,0.03869047619047619,0.02542680474360116,0.05617864368268562,0.184,0.7783132530120482,0.09471094710947109,0.044802215512320644,0.10699999999999998,0.06681210987360325,0.14718789012639671,-0.006315379023473643,-0.03683194564362961,0.024201187596682328,0.07412715561451244,0.027163328646170243,0.12109098258285464
pplx,cy,0.476,0.687,0.05672268907563025,0.03770966514737333,0.08145832038977789,0.238,0.653566229985444,0.21758569299552907,0.09227183084472093,0.30300000000000005,0.2500825621499701,0.35591743785003,-0.05378499435587393,-0.0921380736670386,-0.015431915044709255,0.19887417864111667,0.13849160494559995,0.25925675233663337
pplx,da,0.701,0.847,0.0456490727532097,0.031430232726396765,0.063834449473595,0.178,0.7898465171192444,0.06755126658624849,0.038088459022958224,0.07800000000000007,0.04179623876978139,0.11420376123021875,0.0003983774658887773,-0.023705456270559748,0.024502211202337303,0.06259389150731631,0.02212750179730806,0.10306028121732456
pplx,de,0.743,0.852,0.04172274562584118,0.028521662719117616,0.05870176359834641,0.14,0.8356807511737089,0.027577937649880094,0.05010430917529474,0.03600000000000003,0.003655805108982231,0.06834419489101784,-0.011617472686447736,-0.037111260953164096,0.013876315580268628,0.016759657452851795,-0.020412504888386897,0.05393181979409049
pplx,el,0.717,0.857,0.04741980474198047,0.033059806510913586,0.06563684328880681,0.174,0.7969661610268378,0.058402860548271755,0.03856875443909618,0.062000000000000055,0.026110643475048927,0.09788935652495118,-8.191795024917875e-05,-0.025858775964610326,0.02569494006411197,0.05547424759972286,0.014880219112271768,0.09606827608717394
pplx,en,0.779,0.881,0.03594351732991014,0.024014587313832242,0.051531321901633086,0.13,0.8524404086265607,,0.038486836488847,,,,,,,,,
pplx,es,0.723,0.838,0.051175656984785614,0.03628484146506579,0.06985192373644472,0.152,0.8186157517899761,0.04611650485436893,0.059614718560274026,0.05600000000000005,0.02345796992584096,0.08854203007415914,-0.021127882071427025,-0.04867980342647611,0.006424039283622059,0.03382465683658453,-0.005251614255886362,0.07290092792905542
pplx,fa,0.703,0.837,0.03982930298719772,0.026626608120432705,0.057052127394711515,0.162,0.8064516129032258,0.057387057387057384,0.051799208415812044,0.07600000000000007,0.03744731101750949,0.11455268898249064,-0.013312371926965043,-0.04202781296874729,0.0154030691148172,0.04598879572333492,0.0035856655522283204,0.08839192589444152
pplx,fi,0.689,0.841,0.036284470246734396,0.023616470720035476,0.05309895224444548,0.177,0.7895362663495838,0.07496977025392987,0.036198271483912775,0.09000000000000008,0.051270667226396,0.12872933277360415,0.002288565004934226,-0.021991262584779448,0.0265683925946479,0.06290414227697683,0.019407149807387385,0.10640113474656626
pplx,fr,0.722,0.858,0.04155124653739612,0.028207086154265544,0.05878795075552086,0.166,0.8065268065268065,0.052132701421800945,0.04070121699563222,0.05700000000000005,0.023755263321858143,0.09024473667814195,-0.00221438050678522,-0.028509873739249993,0.024081112725679553,0.04591360209975415,0.007626616721141323,0.08420058747836698
pplx,he,0.708,0.846,0.043785310734463276,0.029940755443823613,0.06157657029933923,0.169,0.8002364066193853,0.059393939393939395,0.04433701348178721,0.07100000000000006,0.03461913531532119,0.10738086468467894,-0.005850176992940208,-0.03222858722841103,0.020528233242530617,0.05220400200717534,0.009559817769041475,0.09484818624530922
pplx,hi,0.719,0.843,0.04172461752433936,0.028325513560785585,0.059031015386180906,0.154,0.8173190984578885,0.05461165048543689,0.04488278036814235,0.06000000000000005,0.023171582008814938,0.09682841799118516,-0.006395943879295346,-0.033642276580472905,0.020850388821882216,0.03512131016867215,-0.007970608141354557,0.07821322847869885
pplx,hu,0.68,0.836,0.03823529411764706,0.025125862847331978,0.05552368917787701,0.182,0.7822966507177034,0.08610086100861009,0.05482833778145146,0.09899999999999998,0.05908122487781308,0.13891877512218687,-0.016341501292604456,-0.0485688729719129,0.01588587038670399,0.0701437579088573,0.024644565799788742,0.11564295001792585
pplx,hy,0.653,0.814,0.04900459418070444,0.033757143366445384,0.06847846028899679,0.193,0.7628992628992629,0.09811320754716982,0.05822399895136803,0.126,0.08459185049153475,0.16740814950846525,-0.01973716246252103,-0.049917286461876986,0.010442961536834928,0.08954114572729777,0.04309301454132729,0.13598927691326823
pplx,id,0.731,0.846,0.04103967168262654,0.027857672316147743,0.05807061894151813,0.145,0.8286052009456265,0.03850782190132371,0.057451366612970275,0.04800000000000004,0.011335260563966415,0.08466473943603367,-0.018964530124123274,-0.04503387601041718,0.007104815762170629,0.023835207680934167,-0.017534266554878365,0.06520468191674669
pplx,is,0.622,0.783,0.04019292604501608,0.026176726943090804,0.05876305706846971,0.186,0.7624521072796935,0.10484927916120576,0.060081803374631496,0.15700000000000003,0.11444492807288403,0.19955507192711602,-0.021594966885784495,-0.05256889390056879,0.009378960128999803,0.0899883013468672,0.04311678219149021,0.13685982050224418
pplx,it,0.735,0.856,0.04217687074829932,0.028834036415423186,0.05933494425323557,0.152,0.822429906542056,0.036860879904875146,0.049205656782845025,0.04400000000000004,0.010595492394559786,0.07740450760544029,-0.010718820293998024,-0.036168265080003925,0.014730624492007877,0.03001050208450462,-0.00786893950218761,0.06788994367119686
pplx,ja,0.753,0.856,0.057104913678618856,0.041631728440453306,0.07615230378465547,0.146,0.8294392523364486,0.027611044417767107,0.05233888285194667,0.026000000000000023,-0.010618408349118397,0.06261840834911844,-0.013852046363099668,-0.04067945464043221,0.012975361914232878,0.023001156290112124,-0.017113036021028594,0.06311534860125284
pplx,jv,0.551,0.731,0.07259528130671507,0.05236649996322393,0.09754462813068153,0.22,0.6990424076607387,0.1808066759388039,0.0834132400463439,0.22799999999999998,0.17703405350106888,0.2789659464989311,-0.0449264035574969,-0.08026286827675737,-0.009589938838236431,0.153398000965822,0.09591532767382667,0.21088067425781737
pplx,ka,0.584,0.74,0.0684931506849315,0.04937992918617087,0.09210311701316723,0.196,0.7351351351351352,0.12586445366528354,0.0730798188514618,0.19500000000000006,0.14692601340494002,0.2430739865950601,-0.034592982362614794,-0.06795713373849763,-0.0012288309867319672,0.1173052734914255,0.06528231707329626,0.16932822990955473
pplx,km,0.506,0.69,0.07905138339920949,0.05707375625699372,0.10609143559598677,0.224,0.6753623188405797,0.17830609212481427,0.09354409324784983,0.273,0.22191762263464188,0.32408237736535817,-0.05505725675900283,-0.09215767753861431,-0.017956835979391357,0.17707808978598094,0.12004269299806591,0.23411348657389597
pplx,kn,0.665,0.813,0.04962406015037594,0.03440166766105108,0.06898771579464495,0.181,0.7773677736777368,0.09273182957393483,0.0546558104536757,0.11399999999999999,0.07423023786398739,0.1537697621360126,-0.0161689739648287,-0.044801529899131116,0.012463581969473718,0.07507263494882388,0.029922662153533217,0.12022260774411454
pplx,ko,0.732,0.852,0.0546448087431694,0.03932241516164989,0.07367041542266636,0.16,0.812206572769953,0.04106280193236715,0.053022139817504726,0.04700000000000004,0.009153333366319093,0.08484666663368098,-0.014535303328657725,-0.04225548590983444,0.013184879252518992,0.04023383585660767,0.0007156806063438326,0.0797519911068715
pplx,lv,0.662,0.804,0.03625377643504532,0.023364024160447507,0.05346434433976695,0.166,0.7935323383084577,0.08365019011406843,0.05688411531920741,0.11699999999999999,0.07546967216355945,0.15853032783644055,-0.01839727883036041,-0.04817320409613879,0.011378646435417975,0.05890807031810297,0.013921544751030919,0.10389459588517502
pplx,ml,0.687,0.846,0.033478893740902474,0.02133879310359194,0.04981291655447414,0.182,0.7848699763593381,0.07142857142857142,0.037297192710928115,0.09199999999999997,0.05244183904463628,0.13155816095536366,0.0011896437779188862,-0.027064292577575564,0.029443580133413336,0.06757043226722259,0.024137876938831945,0.11100298759561324
pplx,mn,0.608,0.785,0.05263157894736842,0.03627490433354666,0.07349069798345213,0.209,0.7337579617834394,0.14973958333333334,0.056328093538732776,0.17100000000000004,0.12518267365959984,0.21681732634040024,-0.017841257049885775,-0.050291203713046205,0.014608689613274654,0.11868244684312124,0.06689284419004554,0.17047204949619693
pplx,ms,0.697,0.837,0.04160688665710186,0.02803887232862715,0.059210103993216044,0.169,0.7980884109916367,0.06707317073170732,0.048938158189226595,0.08200000000000007,0.044853726070023164,0.11914627392997698,-0.010451321700379594,-0.03791910771779036,0.017016464317031178,0.05435199763492393,0.012222407824419426,0.09648158744542844
pplx,my,0.612,0.777,0.049019607843137254,0.03331425614977048,0.06924168029054029,0.195,0.749034749034749,0.1266490765171504,0.06954883921249576,0.16700000000000004,0.12132700775636718,0.2126729922436329,-0.031062002723648757,-0.06408659198148964,0.0019625865341921303,0.1034056595918117,0.05242725293960004,0.15438406624402334
pplx,nb,0.675,0.842,0.04888888888888889,0.03388840695619181,0.0679759896970221,0.2,0.7624703087885986,0.0970873786407767,0.04816123024732694,0.10399999999999998,0.06534671062859183,0.14265328937140814,-0.009674393758479942,-0.03759646856906059,0.018247681052100707,0.08997009983796211,0.04672334376834925,0.13321685590757498
pplx,nl,0.72,0.858,0.034722222222222224,0.02259401293539192,0.050831922698098116,0.163,0.8100233100233101,0.04609929078014184,0.03934522993976826,0.05900000000000005,0.02685582114221647,0.09114417885778364,-0.0008583934509212576,-0.02565506846201806,0.023938281560175544,0.0424170986032506,0.00658843410536461,0.0782457631011366
pplx,pl,0.735,0.866,0.047619047619047616,0.03338922407206797,0.0656071531567435,0.166,0.8083140877598153,0.04481132075471698,0.03608605601368744,0.04400000000000004,0.010535576094999638,0.07746442390500044,0.0024007804751595627,-0.022194267107749462,0.026995828058068588,0.044126320866745394,0.0070352480528442785,0.08121739368064651
pplx,pt,0.736,0.848,0.043478260869565216,0.02992609591768183,0.060826528111150364,0.144,0.8301886792452831,0.03489771359807461,0.047472594256209644,0.04300000000000004,0.008241778231362955,0.07775822176863711,-0.008985757767362643,-0.03423184518285717,0.01626032964813189,0.02225172938127762,-0.016568411446740434,0.06107187020929567
pplx,ro,0.689,0.826,0.040638606676342524,0.027171016170963045,0.05820072535012983,0.165,0.8002421307506054,0.07311028500619579,0.04599856586041621,0.09000000000000008,0.05196955206426534,0.12803044793573481,-0.007511729371569208,-0.0339985823557068,0.01897512361256838,0.05219827787595532,0.00819789137265961,0.09619866437925104
pplx,ru,0.746,0.85,0.05227882037533512,0.03743594615900715,0.07077691264169066,0.143,0.831764705882353,0.022727272727272728,0.05441672357899537,0.03300000000000003,-0.0020000000000000018,0.06800000000000006,-0.01592988709014837,-0.04095054717353252,0.009090772993235775,0.020675702744207713,-0.017912010693644974,0.0592634161820604
pplx,sl,0.671,0.825,0.041728763040238454,0.027904565888492747,0.05974724732937895,0.182,0.7793939393939394,0.08426270136307311,0.04298150227030886,0.10799999999999998,0.06719590580927144,0.14880409419072854,-0.004494665781461862,-0.03154659405693805,0.022557262494014324,0.07304646923262126,0.027964839691068707,0.11812809877417381
pplx,sq,0.61,0.751,0.08196721311475409,0.061447669400620054,0.10663731751847368,0.191,0.7456724367509987,0.11444141689373297,0.07988293609761375,0.16900000000000004,0.12384656984340661,0.21415343015659347,-0.04139609960876675,-0.07620041535320361,-0.006591783864329889,0.10676797187556197,0.05730551777794141,0.15623042597318254
pplx,sv,0.721,0.857,0.04299583911234397,0.029397477472387558,0.06047650658793627,0.167,0.8051341890315052,0.045454545454545456,0.035037138498601864,0.05800000000000005,0.023197497624019833,0.09280250237598027,0.0034496979902451375,-0.022298504524371463,0.029197900504861738,0.04730621959505543,0.009040161683638796,0.08557227750647206
pplx,sw,0.481,0.707,0.0395010395010395,0.023946858752660744,0.061000186153246934,0.245,0.6534653465346535,0.21751824817518248,0.05947261139273505,0.29800000000000004,0.246480686392872,0.34951931360712807,-0.020985774903888046,-0.05724048427357926,0.015268934465803165,0.19897506209190718,0.14017231304419087,0.2577778111396235
pplx,ta,0.657,0.818,0.0502283105022831,0.034823608490151974,0.06981903792023883,0.194,0.7628361858190709,0.1053952321204517,0.047279772726761815,0.122,0.0813017851464155,0.1626982148535845,-0.008792936237914814,-0.03902631713589583,0.021440444660066196,0.08960422280748981,0.04200369801302571,0.1372047476019539
pplx,te,0.676,0.834,0.04881656804733728,0.03383792203845819,0.06787644653737512,0.191,0.7709832134292566,0.09179926560587515,0.04736657384904957,0.10299999999999998,0.06434615777070249,0.14165384222929747,-0.008879737360202568,-0.03985158874497376,0.022092114024568617,0.0814571951973041,0.0379979639534045,0.12491642644120371
pplx,th,0.684,0.814,0.06871345029239766,0.05092149288131666,0.09032941663037743,0.177,0.7825552825552825,0.08427672955974842,0.07016835096273462,0.09499999999999997,0.052410405922881556,0.1375895940771184,-0.03168151447388762,-0.06239434596065325,-0.0009686829871219868,0.06988512607127817,0.023550894022536344,0.11621935812001999
pplx,tl,0.634,0.808,0.04100946372239748,0.026960671270987325,0.059513184232332664,0.2,0.7524752475247525,0.11475409836065574,0.05453341459079358,0.14500000000000002,0.10328650665011178,0.18671349334988824,-0.016046578101946582,-0.04708575643705562,0.014992600233162453,0.0999651611018082,0.05387999816746391,0.14605032403615248
pplx,tr,0.717,0.846,0.03626220362622036,0.02382186467594883,0.0526829905673829,0.155,0.8167848699763594,0.04441776710684274,0.04622693712778166,0.062000000000000055,0.02634484781053173,0.09765515218946838,-0.007740100638934662,-0.03321412380752045,0.017733922529651128,0.035655538650201324,-0.0019076027784340407,0.0732186800788367
pplx,ur,0.661,0.814,0.0453857791225416,0.03082785347607561,0.06415959251719616,0.183,0.7751842751842751,0.09962168978562422,0.0538840142781015,0.118,0.07849488474083365,0.15750511525916633,-0.0153971777892545,-0.04657399065992733,0.015779635081418327,0.07725613344228555,0.030805373363446922,0.12370689352112417
pplx,vi,0.728,0.86,0.038461538461538464,0.025706840584292123,0.05510996941236676,0.16,0.813953488372093,0.04275534441805225,0.03668119752861455,0.051000000000000045,0.014497303304340653,0.08750269669565944,0.0018056389602324543,-0.022796895545024305,0.026408173465489213,0.03848692025446765,-0.0015340162392044054,0.0785078567481397
pplx,zh-CN,0.744,0.842,0.05913978494623656,0.04329623188343104,0.07858229400056763,0.142,0.831353919239905,0.03402187120291616,0.0629469541716893,0.03500000000000003,-0.002801867925221753,0.07280186792522181,-0.0244601176828423,-0.05352508975071185,0.004604854385027248,0.021086489386655694,-0.020168670152671195,0.06234164892598258
pplx,zh-TW,0.702,0.819,0.04843304843304843,0.03377110342641547,0.06702556944971065,0.151,0.8156288156288156,0.04887218045112782,0.06463197374845982,0.07700000000000007,0.03697687721883628,0.11702312278116386,-0.026145137259612816,-0.05526047226832543,0.002970197749099797,0.03681159299774506,-0.00709185248509385,0.08071503848058396


==> anc/confirmatory/primary.csv <==
arm,answered_share,delta,delta_lo,delta_hi,p,n_coverage_below_en,n_coverage_above_en,n_ece_below_en,n_ece_above_en,n_hgc_below_en,n_hgc_above_en,std_gap,std_gap_lo,std_gap_hi,rho_exploratory,p_holm,verdict
luna,0.9973333333333333,0.11180438416613643,0.08999256396497185,0.1326382585872824,0.0,45,0,0,0,44,0,0.0850152819194247,0.06565379735568522,0.1038087671270661,0.8397782389426308,0.0,replicated
msdec1,1.0,0.11670306932473168,0.10150621388435445,0.13224476848080052,0.0,44,0,0,1,34,0,0.08999241922581236,0.07288850054712777,0.10747617397376433,,0.0,replicated
pplx,1.0,0.08561612098047304,0.07188140741270263,0.09890825106324422,0.0,47,0,0,6,38,0,0.06876137059222498,0.05134457792358873,0.08620508081682418,,0.0,replicated


==> anc/macros/numbers3.tex <==
% text macros used by the paper
\newcommand{\MlNRefused}{42}
\newcommand{\MlNRequests}{7,650}
\newcommand{\LocNRefused}{74}
\newcommand{\XnNRefused}{0}
\newcommand{\XnNRequests}{4,500}
\newcommand{\MlNLangs}{51}
\newcommand{\MlNPerLang}{150}
\newcommand{\MlAutoSeventyLo}{43}
\newcommand{\MlAutoSeventyHi}{73}
\newcommand{\MlAutoNinetyFiveLo}{15}
\newcommand{\MlAutoNinetyFiveHi}{53}
\newcommand{\MlAutoErrLo}{0}
\newcommand{\MlAutoErrHi}{8}
\newcommand{\MlHandoffHiLang}{jv}
\newcommand{\MlNAutoBelowEn}{8}
\newcommand{\MlAutoLoSw}{23}
\newcommand{\MlAutoHiSw}{37}
\newcommand{\MlAutoEnLo}{52}
\newcommand{\MlAutoEnHi}{68}
\newcommand{\MlNBothRightHandoffHi}{92}
\newcommand{\MlNEceDiffResolved}{2}
\newcommand{\MlEceDiffHiMax}{11}
\newcommand{\MlNAutoDiffResolved}{37}
\newcommand{\MlEceDiffSimQ}{3.48}
\newcommand{\MlAutoDiffSimQ}{3.18}
\newcommand{\MlOwnOverRateMean}{47}
\newcommand{\MlNOwnOverMajority}{17}
\newcommand{\MlEnOverRateMean}{69}
\newcommand{\MlOwnOverRateEn}{56}
\newcommand{\MlOwnOverRateLo}{22}
\newcommand{\MlOwnOverRateHi}{64}
\newcommand{\MlNRepSplits}{200}
\newcommand{\MlOwnOverOrInfeasibleMean}{47}
\newcommand{\MlNRepHalf}{75}
\newcommand{\MlNTune}{83}
\newcommand{\MlNTest}{67}
\newcommand{\MlEnThrErrHi}{11}
\newcommand{\MlEnThrErrHiLang}{sq}
\newcommand{\MlEnThrErrEn}{0}
\newcommand{\MlNEnThrOverTarget}{12}
\newcommand{\MlNEnThrOverDouble}{1}
\newcommand{\MlNOwnOverTarget}{17}
\newcommand{\MlNOwnHold}{34}
\newcommand{\MlOwnCovHoldLo}{31}
\newcommand{\MlOwnCovHoldHi}{79}
\newcommand{\MlLttMinUcbEn}{5.3}
\newcommand{\MlLttMinUcbLo}{4.2}
\newcommand{\MlLttMinUcbHi}{14.2}
\newcommand{\MlLttMinUcbLoLang}{pt}
\newcommand{\MlLttMinUcbHiLang}{sq}
\newcommand{\MlNBudgetTFOverDouble}{5}
\newcommand{\MlNBudgetFOverDouble}{1}
\newcommand{\XnNLangs}{15}
\newcommand{\XnNPerLang}{300}
\newcommand{\XnAutoErrHi}{29}
\newcommand{\XnAutoErrHiLang}{ur}
\newcommand{\XnNEceDiffLangs}{14}
\newcommand{\XnNEceDiffResolved}{11}
\newcommand{\XnNEceDiffResolvedSim}{10}
\newcommand{\XnEceDiffSimQ}{2.88}
\newcommand{\XnAutoDiffSimQ}{2.82}
\newcommand{\XnNTune}{156}
\newcommand{\XnNTest}{144}
\newcommand{\XnNEnThrOverTarget}{15}
\newcommand{\XnNOwnOverTarget}{3}
\newcommand{\XnNOwnFeasible}{3}
\newcommand{\XnLttMinUcbLo}{8.1}
\newcommand{\XnLttMinUcbHi}{33.9}
\newcommand{\LyMlAccLo}{6}
\newcommand{\LyMlAccHi}{55}
\newcommand{\LyMlAccEn}{55}
\newcommand{\LyMlAutoLo}{1}
\newcommand{\LyMlAutoHi}{37}
\newcommand{\LyXnEceHi}{32}
\newcommand{\LyXnAutoLo}{71}
\newcommand{\LyXnAutoHi}{83}
\newcommand{\LyXnAutoErrHi}{34}
\newcommand{\LyXnAutoErrEn}{9}
\newcommand{\LocAutoLo}{16}
\newcommand{\LocAutoHi}{59}
\newcommand{\LocAutoSw}{35}
\newcommand{\LocAutoEn}{56}
\newcommand{\LocDAccMn}{+1}
\newcommand{\LocMeanDAuto}{\ensuremath{-}7.6}
\newcommand{\LocNAutoUp}{16}
\newcommand{\LocNAutoDown}{28}
\newcommand{\LocGapEnSwEn}{25}
\newcommand{\LocGapEnSwLoc}{21}
\newcommand{\LocSpearmanAuto}{0.19}
\newcommand{\LocErrLo}{0}
\newcommand{\LocErrHi}{6}
\newcommand{\LocSpreadEn}{31}
\newcommand{\LocSpreadLoc}{40}
\newcommand{\LocMaxLossLang}{mn}
\newcommand{\LocMeanDAutoBottom}{\ensuremath{-}0.1}
\newcommand{\LocMeanDAutoRest}{\ensuremath{-}9.5}
\newcommand{\LocDAccAbsMax}{5}
\newcommand{\LocCorrDAccDAuto}{0.20}
\newcommand{\MlXBosunRho}{0.76}
\newcommand{\MlXBosunBottomOverlap}{6}
\newcommand{\MlXDeciderRho}{0.54}
\newcommand{\MlXDeciderEn}{45}
\newcommand{\MlXDeciderAccEn}{85}
\newcommand{\MlXDeciderBottomOverlap}{5}
\newcommand{\MlXLummaRho}{0.47}
\newcommand{\MlXLummaEn}{13}
\newcommand{\MlXLummaAccEn}{48}
\newcommand{\MlXLummaBottomOverlap}{5}
\newcommand{\MlXLummaBottomSize}{12}
\newcommand{\MlXSvcNBelowEn}{8}
\newcommand{\MlXBosunNBelowEn}{25}
\newcommand{\MlXDeciderNBelowEn}{36}
\newcommand{\MlXLummaNBelowEn}{38}
\newcommand{\MlXXBosunMax}{3}
\newcommand{\MlXXDeciderRho}{0.77}
\newcommand{\MlXXDeciderEn}{60}
\newcommand{\MlXXSvcEn}{68}
\newcommand{\MlLttNeedOne}{45}
\newcommand{\MlLttNeedGrid}{122}
\newcommand{\MlLttGridN}{50}


==> anc/macros/p3_backtranslate.tex <==
% text macros used by the paper
\newcommand{\pbtNLangs}{50}
\newcommand{\pbtNItems}{60}
\newcommand{\pbtModel}{gpt-5.4-mini}
\newcommand{\pbtJudgeMean}{4.71}
\newcommand{\pbtShareLeTwo}{5.8}
\newcommand{\pbtNLangsLowItem}{42}
\newcommand{\pbtShareLowTopTen}{54}
\newcommand{\pbtNInstrLow}{6}
\newcommand{\pbtRhoJudgeAuto}{\ensuremath{-}0.14}
\newcommand{\pbtPJudgeAuto}{0.35}
\newcommand{\pbtRhoLexAuto}{\ensuremath{-}0.26}
\newcommand{\pbtPLexAuto}{0.070}
\newcommand{\pbtRhoLexAutoLabels}{\ensuremath{-}0.26}
\newcommand{\pbtPLexAutoLabels}{0.072}
\newcommand{\pbtNTests}{7}
\newcommand{\pbtPLexAutoLabelsBonf}{0.51}
\newcommand{\pbtDriftRankMn}{14}


==> anc/macros/p3_budget.tex <==
% text macros used by the paper
\newcommand{\budNSplits}{200}
\newcommand{\budNHeldMin}{500}
\newcommand{\budLunaEightyThreeFsCert}{0}
\newcommand{\budLunaEightyThreeFsCovEn}{0}
\newcommand{\budLunaEightyThreeFsCovMean}{0}
\newcommand{\budLunaEightyThreeOwnMiss}{61.6}
\newcommand{\budLunaOneFiftyFsCert}{2}
\newcommand{\budLunaOneFiftyFsCovEn}{11}
\newcommand{\budLunaOneFiftyFsCovMean}{0.8}
\newcommand{\budLunaOneFiftyOwnMiss}{59.1}
\newcommand{\budLunaThreeHundredFsCert}{11}
\newcommand{\budLunaThreeHundredFsCovEn}{14}
\newcommand{\budLunaThreeHundredFsCovMean}{4}
\newcommand{\budLunaThreeHundredOwnMiss}{51.4}
\newcommand{\budLunaFiveHundredFsCert}{18}
\newcommand{\budLunaFiveHundredFsCovEn}{24}
\newcommand{\budLunaFiveHundredFsCovMean}{6}
\newcommand{\budLunaFiveHundredLttCert}{0.6}
\newcommand{\budLunaFiveHundredOwnMiss}{48.9}
\newcommand{\budMsEightyThreeFsCert}{0.2}
\newcommand{\budMsEightyThreeFsCovEn}{0.6}
\newcommand{\budMsEightyThreeFsCovMean}{0.1}
\newcommand{\budMsEightyThreeOwnMiss}{57.7}
\newcommand{\budMsOneFiftyFsCert}{30}
\newcommand{\budMsOneFiftyFsCovEn}{29}
\newcommand{\budMsOneFiftyFsCovMean}{15}
\newcommand{\budMsOneFiftyOwnMiss}{56.3}
\newcommand{\budMsThreeHundredFsCert}{63}
\newcommand{\budMsThreeHundredFsCovEn}{61}
\newcommand{\budMsThreeHundredFsCovMean}{32}
\newcommand{\budMsThreeHundredOwnMiss}{52.5}
\newcommand{\budMsFiveHundredFsCert}{87}
\newcommand{\budMsFiveHundredFsCovEn}{74}
\newcommand{\budMsFiveHundredFsCovMean}{45}
\newcommand{\budMsFiveHundredLttCert}{23}
\newcommand{\budMsFiveHundredOwnMiss}{52.7}
\newcommand{\budPxEightyThreeFsCert}{4}
\newcommand{\budPxEightyThreeFsCovEn}{23}
\newcommand{\budPxEightyThreeFsCovMean}{2}
\newcommand{\budPxEightyThreeOwnMiss}{54.4}
\newcommand{\budPxOneFiftyFsCert}{27}
\newcommand{\budPxOneFiftyFsCovEn}{46}
\newcommand{\budPxOneFiftyFsCovMean}{15}
\newcommand{\budPxOneFiftyOwnMiss}{53.1}
\newcommand{\budPxThreeHundredFsCert}{55}
\newcommand{\budPxThreeHundredFsCovEn}{71}
\newcommand{\budPxThreeHundredFsCovMean}{31}
\newcommand{\budPxThreeHundredOwnMiss}{50.2}
\newcommand{\budPxFiveHundredFsCert}{78}
\newcommand{\budPxFiveHundredFsCovEn}{78}
\newcommand{\budPxFiveHundredFsCovMean}{46}
\newcommand{\budPxFiveHundredFsCertEn}{100}
\newcommand{\budPxFiveHundredFsCertLow}{12}
\newcommand{\budPxFiveHundredFsCertLowLang}{km}
\newcommand{\budPxFiveHundredLttCert}{19}
\newcommand{\budPxFiveHundredOwnMiss}{51.2}


==> anc/macros/p3_choiceonly.tex <==
% text macros used by the paper
\newcommand{\pcoMlAutoEnCo}{60}
\newcommand{\pcoMlAutoSwCo}{29}
\newcommand{\pcoMlAutoJvCo}{24}
\newcommand{\pcoMlNAutoBelowHalfCo}{26}
\newcommand{\pcoMlNEceDiffResolvedCo}{2}
\newcommand{\pcoMlNEceDiffResolvedSimCo}{0}
\newcommand{\pcoMlNOwnHoldCo}{34}
\newcommand{\pcoMlLttNFeasibleCo}{0}
\newcommand{\pcoMlNLangsCo}{51}
\newcommand{\pcoMlSeventyNBelowSimCo}{9}
\newcommand{\pcoMlSeventyNAboveSimCo}{0}
\newcommand{\pcoMlEightyNBelowSimCo}{15}
\newcommand{\pcoMlEightyNAboveSimCo}{0}
\newcommand{\pcoMlNinetyNBelowSimCo}{23}
\newcommand{\pcoMlNinetyNAboveSimCo}{0}
\newcommand{\pcoMlNinetyMeanGapCo}{12}
\newcommand{\pcoMlNinetyMeanGapLoCo}{8}
\newcommand{\pcoMlNinetyMeanGapHiCo}{17}
\newcommand{\pcoMlNinetyFiveNBelowSimCo}{35}
\newcommand{\pcoMlNinetyFiveNAboveSimCo}{0}
\newcommand{\pcoMlAutoEnMq}{59}
\newcommand{\pcoMlAutoSwMq}{31}
\newcommand{\pcoMlAutoJvMq}{23}
\newcommand{\pcoMlNAutoBelowHalfMq}{30}
\newcommand{\pcoMlNEceDiffResolvedMq}{4}
\newcommand{\pcoMlNEceDiffResolvedSimMq}{0}
\newcommand{\pcoMlNOwnHoldMq}{34}
\newcommand{\pcoMlLttNFeasibleMq}{0}
\newcommand{\pcoMlSeventyNBelowSimMq}{12}
\newcommand{\pcoMlSeventyNAboveSimMq}{0}
\newcommand{\pcoMlEightyNBelowSimMq}{14}
\newcommand{\pcoMlEightyNAboveSimMq}{0}
\newcommand{\pcoMlNinetyNBelowSimMq}{19}
\newcommand{\pcoMlNinetyNAboveSimMq}{0}
\newcommand{\pcoMlNinetyMeanGapMq}{11}
\newcommand{\pcoMlNinetyMeanGapLoMq}{7}
\newcommand{\pcoMlNinetyMeanGapHiMq}{16}
\newcommand{\pcoMlNinetyFiveNBelowSimMq}{30}
\newcommand{\pcoMlNinetyFiveNAboveSimMq}{0}
\newcommand{\pcoMlCmpTvMean}{0.019}
\newcommand{\pcoMlCmpRhoCov}{0.96}
\newcommand{\pcoMlCmpRhoGap}{0.96}
\newcommand{\pcoMlCmpTopAgree}{98.0}
\newcommand{\pcoMlCmpGateAgree}{98.1}
\newcommand{\pcoMlCmpDCovMean}{\ensuremath{-}0.1}
\newcommand{\pcoMlCmpDCovMeanLo}{\ensuremath{-}0.4}
\newcommand{\pcoMlCmpDCovMeanHi}{0.2}
\newcommand{\pcoMlCmpDCovMin}{\ensuremath{-}3.3}
\newcommand{\pcoMlCmpDCovMax}{2.7}
\newcommand{\pcoMlCmpNDCovResolvedSim}{0}
\newcommand{\pcoMlCmpNPairs}{7,650}
\newcommand{\pcoMlCmpNPairsAnswered}{7,601}
\newcommand{\pcoXnAutoEnCo}{68}
\newcommand{\pcoXnAutoUrCo}{47}
\newcommand{\pcoXnNEceDiffAboveSimCo}{10}
\newcommand{\pcoXnNDiffLangsCo}{14}
\newcommand{\pcoXnAutoEnMq}{68}
\newcommand{\pcoXnAutoUrMq}{47}
\newcommand{\pcoXnNEceDiffAboveSimMq}{9}
\newcommand{\pcoXnCmpTvMean}{0.011}
\newcommand{\pcoXnCmpRhoCov}{0.98}
\newcommand{\pcoXnCmpRhoGap}{0.98}
\newcommand{\pcoXnCmpTopAgree}{98.9}
\newcommand{\pcoXnCmpGateAgree}{98.0}
\newcommand{\pcoXnCmpDCovMean}{0.1}
\newcommand{\pcoXnCmpDCovMeanLo}{\ensuremath{-}0.3}
\newcommand{\pcoXnCmpDCovMeanHi}{0.5}
\newcommand{\pcoXnCmpNDCovResolvedSim}{0}
\newcommand{\pcoXnCmpNPairs}{4,500}
\newcommand{\pcoXnCmpNPairsAnswered}{4,500}
\newcommand{\pcoRepN}{506}
\newcommand{\pcoRepTvMean}{0.020}
\newcommand{\pcoRepTopAgree}{97.4}
\newcommand{\pcoRepGateAgree}{98.6}
\newcommand{\pcoRepCoTvMean}{0.021}
\newcommand{\pcoRepCoTopAgree}{96.2}
\newcommand{\pcoRepCoGateAgree}{98.6}
\newcommand{\pcoLocEnN}{150}
\newcommand{\pcoLocEnSame}{150}
\newcommand{\pcoRerunN}{7,589}
\newcommand{\pcoRerunTopAgree}{94.5}
\newcommand{\pcoRerunGateAgree}{93.8}


==> anc/macros/p3_confirm.tex <==
% text macros used by the paper
\newcommand{\cfNItems}{1{,}000}
\newcommand{\cfNReq}{51{,}000}
\newcommand{\cfB}{10{,}000}
\newcommand{\cfLunaDelta}{11.2}
\newcommand{\cfLunaDeltaLo}{9.0}
\newcommand{\cfLunaDeltaHi}{13.3}
\newcommand{\cfLunaPHolm}{<0.001}
\newcommand{\cfLunaAnswered}{99.7}
\newcommand{\cfLunaNCovBelow}{45}
\newcommand{\cfLunaNCovAbove}{0}
\newcommand{\cfLunaNEceWorse}{0}
\newcommand{\cfLunaNEceBetter}{0}
\newcommand{\cfLunaNHgcBelow}{44}
\newcommand{\cfLunaStd}{8.5}
\newcommand{\cfLunaStdLo}{6.6}
\newcommand{\cfLunaStdHi}{10.4}
\newcommand{\cfLunaNPdPos}{50}
\newcommand{\cfLunaPdMin}{2}
\newcommand{\cfLunaPdMinLang}{ja}
\newcommand{\cfLunaPdMax}{37}
\newcommand{\cfLunaPdMaxLang}{jv}
\newcommand{\cfLunaCovEn}{59}
\newcommand{\cfLunaCovSw}{36}
\newcommand{\cfLunaCovJv}{27}
\newcommand{\cfLunaCovMin}{27}
\newcommand{\cfLunaCovMinLang}{jv}
\newcommand{\cfLunaCovGapMax}{32}
\newcommand{\cfLunaAccEn}{78}
\newcommand{\cfLunaAccMin}{60}
\newcommand{\cfLunaSelErrEn}{5.1}
\newcommand{\cfLunaSelErrMax}{8.1}
\newcommand{\cfLunaSelErrMaxLang}{jv}
\newcommand{\cfLunaSelErrUcbMax}{12.0}
\newcommand{\cfLunaSelErrUcbMaxLang}{jv}
\newcommand{\cfLunaSelErrUcbMaxErr}{22}
\newcommand{\cfLunaSelErrUcbMaxHandled}{272}
\newcommand{\cfLunaEceEn}{4.0}
\newcommand{\cfLunaEceMin}{2.2}
\newcommand{\cfLunaEceMax}{5.7}
\newcommand{\cfLunaEceGapMaxAbs}{1.8}
\newcommand{\cfLunaEceHalfMed}{3.6}
\newcommand{\cfLunaHgcEn}{72}
\newcommand{\cfLunaHgcSw}{51}
\newcommand{\cfLunaCdEn}{22}
\newcommand{\cfLunaCdSw}{32}
\newcommand{\cfLunaRho}{0.84}
\newcommand{\cfMsDelta}{11.7}
\newcommand{\cfMsDeltaLo}{10.2}
\newcommand{\cfMsDeltaHi}{13.2}
\newcommand{\cfMsPHolm}{<0.001}
\newcommand{\cfMsNCovBelow}{44}
\newcommand{\cfMsNCovAbove}{0}
\newcommand{\cfMsNEceWorse}{1}
\newcommand{\cfMsNEceBetter}{0}
\newcommand{\cfMsNHgcBelow}{34}
\newcommand{\cfMsStd}{9.0}
\newcommand{\cfMsStdLo}{7.3}
\newcommand{\cfMsStdHi}{10.7}
\newcommand{\cfMsNPdPos}{50}
\newcommand{\cfMsPdMin}{2}
\newcommand{\cfMsPdMinLang}{de}
\newcommand{\cfMsPdMax}{39}
\newcommand{\cfMsPdMaxLang}{ta}
\newcommand{\cfMsCovEn}{75}
\newcommand{\cfMsCovSw}{41}
\newcommand{\cfMsCovJv}{47}
\newcommand{\cfMsCovMin}{33}
\newcommand{\cfMsCovMinLang}{ta}
\newcommand{\cfMsAccEn}{88}
\newcommand{\cfMsAccMin}{58}
\newcommand{\cfMsSelErrEn}{3.6}
\newcommand{\cfMsSelErrMax}{7.0}
\newcommand{\cfMsSelErrMaxLang}{sq}
\newcommand{\cfMsEceEn}{3.6}
\newcommand{\cfMsEceMin}{2.4}
\newcommand{\cfMsEceMax}{8.8}
\newcommand{\cfMsHgcEn}{82}
\newcommand{\cfMsHgcSw}{54}
\newcommand{\cfMsCdEn}{16}
\newcommand{\cfMsCdSw}{33}
\newcommand{\cfPxDelta}{8.6}
\newcommand{\cfPxDeltaLo}{7.2}
\newcommand{\cfPxDeltaHi}{9.9}
\newcommand{\cfPxPHolm}{<0.001}
\newcommand{\cfPxNCovBelow}{47}
\newcommand{\cfPxNCovAbove}{0}
\newcommand{\cfPxNEceWorse}{6}
\newcommand{\cfPxNEceBetter}{0}
\newcommand{\cfPxNHgcBelow}{38}
\newcommand{\cfPxStd}{6.9}
\newcommand{\cfPxStdLo}{5.1}
\newcommand{\cfPxStdHi}{8.6}
\newcommand{\cfPxNPdPos}{50}
\newcommand{\cfPxPdMin}{2}
\newcommand{\cfPxPdMinLang}{ru}
\newcommand{\cfPxPdMax}{23}
\newcommand{\cfPxPdMaxLang}{am}
\newcommand{\cfPxCovEn}{78}
\newcommand{\cfPxCovSw}{48}
\newcommand{\cfPxCovJv}{55}
\newcommand{\cfPxCovMin}{48}
\newcommand{\cfPxCovMinLang}{cy}
\newcommand{\cfPxAccEn}{88}
\newcommand{\cfPxAccMin}{69}
\newcommand{\cfPxSelErrEn}{3.6}
\newcommand{\cfPxSelErrMax}{8.2}
\newcommand{\cfPxSelErrMaxLang}{sq}
\newcommand{\cfPxEceEn}{3.8}
\newcommand{\cfPxEceMin}{3.5}
\newcommand{\cfPxEceMax}{9.4}
\newcommand{\cfPxHgcEn}{85}
\newcommand{\cfPxHgcSw}{65}
\newcommand{\cfPxCdEn}{13}
\newcommand{\cfPxCdSw}{24}


==> anc/macros/p3_eqrisk.tex <==
% text macros used by the paper
\newcommand{\eqNHeld}{500}
\newcommand{\eqBHeld}{1{,}000}
\newcommand{\eqLunaHeldGap}{17.3}
\newcommand{\eqLunaHeldGapLo}{8.5}
\newcommand{\eqLunaHeldGapHi}{23.4}
\newcommand{\eqMsHeldGap}{18.0}
\newcommand{\eqMsHeldGapLo}{15.4}
\newcommand{\eqMsHeldGapHi}{21.9}
\newcommand{\eqPxHeldGap}{18.9}
\newcommand{\eqPxHeldGapLo}{15.4}
\newcommand{\eqPxHeldGapHi}{21.9}
\newcommand{\eqHeldGapMin}{17.3}
\newcommand{\eqHeldGapMax}{18.9}
\newcommand{\eqHeldNBelowMin}{7}
\newcommand{\eqHeldNBelowMax}{46}
\newcommand{\eqMissMin}{48.9}
\newcommand{\eqMissMax}{52.7}
\newcommand{\eqErrMin}{5.1}
\newcommand{\eqErrMax}{5.2}
\newcommand{\eqLunaFiveHundredOrigCert}{18}
\newcommand{\eqLunaFiveHundredTopCert}{10}
\newcommand{\eqLunaFiveHundredTopCovEn}{2}
\newcommand{\eqLunaFiveHundredTopCovMean}{3}


==> anc/macros/p3_eqrisk_tt.tex <==
% text macros used by the paper
\newcommand{\eqttLunaGap}{13.7}
\newcommand{\eqttLunaGapLo}{6.7}
\newcommand{\eqttLunaGapHi}{20.3}
\newcommand{\eqttLunaDMean}{3.6}
\newcommand{\eqttLunaDMeanLo}{\ensuremath{-}3.7}
\newcommand{\eqttLunaDMeanHi}{8.7}
\newcommand{\eqttMsGap}{6.7}
\newcommand{\eqttMsGapLo}{5.0}
\newcommand{\eqttMsGapHi}{9.9}
\newcommand{\eqttMsDMean}{11.3}
\newcommand{\eqttMsDMeanLo}{9.2}
\newcommand{\eqttMsDMeanHi}{13.1}
\newcommand{\eqttPxGap}{10.8}
\newcommand{\eqttPxGapLo}{7.8}
\newcommand{\eqttPxGapHi}{12.9}
\newcommand{\eqttPxDMean}{8.1}
\newcommand{\eqttPxDMeanLo}{6.4}
\newcommand{\eqttPxDMeanHi}{9.9}
\newcommand{\eqttGapMin}{6.7}
\newcommand{\eqttGapMax}{13.7}
\newcommand{\eqttErrMin}{5.1}
\newcommand{\eqttErrMax}{5.4}


==> anc/macros/p3_example.tex <==
% text macros used by the paper
\newcommand{\exGold}{\texttt{datetime\_query}}
\newcommand{\exUttEn}{hey siri what{'}s the time}
\newcommand{\exPEn}{0.98}
\newcommand{\exUttSw}{hey siri saa ngapi}
\newcommand{\exPSw}{0.52}
\newcommand{\exUttJv}{heh siri jam pira}
\newcommand{\exPJv}{0.30}
\newcommand{\rkSvcEnRank}{1}
\newcommand{\rkSvcEnOverMedian}{11}
\newcommand{\rkDeciderEnRank}{1}
\newcommand{\rkDeciderEnOverMedian}{25}
\newcommand{\rkBosunEnRank}{2}
\newcommand{\rkBosunEnOverMedian}{16}
\newcommand{\rkBosunAboveEn}{zh-CN}
\newcommand{\rkLummaEnRank}{1}
\newcommand{\rkLummaEnTies}{1}
\newcommand{\rkLummaEnOverMedian}{11}


==> anc/macros/p3_extra.tex <==
% text macros used by the paper
\newcommand{\pxAlpha}{90}
\newcommand{\pxMiss}{10}
\newcommand{\pxNReps}{200}
\newcommand{\pxMlNCalPooled}{3,825}
\newcommand{\pxMlNCal}{75}
\newcommand{\pxMlSingMondLo}{5}
\newcommand{\pxMlSingMondHi}{61}
\newcommand{\pxMlSingMondLoLang}{jv}
\newcommand{\pxMlSingMondHiLang}{ja}
\newcommand{\pxMlSingMondEn}{56}
\newcommand{\pxMlSingErrMondHi}{5}
\newcommand{\pxMlCovPooledRepLo}{84}
\newcommand{\pxMlCovPooledRepLoLang}{km}
\newcommand{\pxMlCovMondRepLo}{91}
\newcommand{\pxMlCovMondRepHi}{96}
\newcommand{\pxMlDeferCorrectMondEn}{28}
\newcommand{\pxMlDeferCorrectMondSw}{61}
\newcommand{\pxMlGateDeferCorrectEn}{23}
\newcommand{\pxMlGateDeferCorrectSw}{39}
\newcommand{\pxMlSingPooledSpread}{30}
\newcommand{\pxMlSingMondSpread}{51}
\newcommand{\pxMlGateSpread}{36}
\newcommand{\pxMlCovPooledRepMean}{91}
\newcommand{\pxMlSizeMondHi}{21.5}
\newcommand{\pxMlSizeMondEn}{3.0}
\newcommand{\pxMlSizeMondParHi}{20.5}
\newcommand{\pxMlSizeMondParEn}{2.5}
\newcommand{\pxMlNQOwnMax}{42}
\newcommand{\pxMlPKeepMin}{0.01}
\newcommand{\pxMlNCovPooledBelow}{16}
\newcommand{\pxMlCovMondRepMin}{91}
\newcommand{\pxMlNLangs}{51}
\newcommand{\pxMlBotGateSize}{10}
\newcommand{\pxMlBotCovPooledSize}{10}
\newcommand{\pxMlBotCovPooledOverlap}{5}
\newcommand{\pxMlBotSingMondSize}{10}
\newcommand{\pxXnSingErrMondHi}{24}
\newcommand{\pxXnSingErrMondHiLang}{ur}
\newcommand{\pxXnSingPooledSpread}{25}
\newcommand{\pxXnSingMondSpread}{47}
\newcommand{\pxXnGateSpread}{21}
\newcommand{\pxXnNCovPooledBelow}{7}
\newcommand{\pxXnCovMondRepMin}{90}
\newcommand{\pxXnNLangs}{15}
\newcommand{\pxLocSingMondSpread}{43}
\newcommand{\pxLocBotSingMondSize}{10}
\newcommand{\pxLocBotSingMondOverlap}{6}


==> anc/macros/p3_injongo.tex <==
% text macros used by the paper
\newcommand{\injNH}{622}
\newcommand{\injNHLangs}{16}
\newcommand{\injNM}{640}
\newcommand{\injNIntents}{40}
\newcommand{\injLunaUnanswered}{15}
\newcommand{\injNReq}{7{,}644}
\newcommand{\injHGapMin}{25.0}
\newcommand{\injHGapMax}{33.4}
\newcommand{\injMGapMin}{13.3}
\newcommand{\injMGapMax}{32.1}
\newcommand{\injMLangGapMin}{5.7}
\newcommand{\injMLangGapMinLo}{2.5}
\newcommand{\injMLangGapMinHi}{8.9}
\newcommand{\injMLangGapMinLang}{sw}
\newcommand{\injMLangGapMinArm}{gpt-6-luna}


==> anc/macros/p3_loc_or.tex <==
% text macros used by the paper
\newcommand{\lorLuDeltaEn}{8.3}
\newcommand{\lorLuDeltaEnLo}{2.8}
\newcommand{\lorLuDeltaEnHi}{13.5}
\newcommand{\lorLuDeltaLoc}{18.1}
\newcommand{\lorLuDeltaLocLo}{12.0}
\newcommand{\lorLuDeltaLocHi}{23.9}
\newcommand{\lorLuDeltaDiffLo}{7.6}
\newcommand{\lorLuDeltaDiffHi}{12.0}
\newcommand{\lorMsDeltaEn}{10.7}
\newcommand{\lorMsDeltaEnLo}{7.3}
\newcommand{\lorMsDeltaEnHi}{14.0}
\newcommand{\lorMsDeltaLoc}{8.4}
\newcommand{\lorMsDeltaLocLo}{4.2}
\newcommand{\lorMsDeltaLocHi}{12.5}
\newcommand{\lorMsDeltaDiffLo}{\ensuremath{-}5.3}
\newcommand{\lorMsDeltaDiffHi}{0.6}
\newcommand{\lorMsSpearmanAuto}{0.91}
\newcommand{\lorMsSpreadEn}{41}
\newcommand{\lorMsSpreadLoc}{38}
\newcommand{\lorPxDeltaEn}{8.1}
\newcommand{\lorPxDeltaEnLo}{5.4}
\newcommand{\lorPxDeltaEnHi}{10.8}
\newcommand{\lorPxDeltaLoc}{7.4}
\newcommand{\lorPxDeltaLocLo}{4.0}
\newcommand{\lorPxDeltaLocHi}{10.7}
\newcommand{\lorPxDeltaDiffLo}{\ensuremath{-}2.2}
\newcommand{\lorPxDeltaDiffHi}{0.7}
\newcommand{\lorPxSpearmanAuto}{0.92}
\newcommand{\lorPxSpreadEn}{33}
\newcommand{\lorPxSpreadLoc}{33}


==> anc/macros/p3_paraphrase.tex <==
% text macros used by the paper
\newcommand{\pphRhoPara}{0.88}
\newcommand{\pphMeanDPara}{+2.5}
\newcommand{\pphGateAgreePara}{85}
\newcommand{\pphMeanDAccPara}{+0.4}
\newcommand{\pphErrHiPara}{10}
\newcommand{\pphGateAgreeLoc}{81}
\newcommand{\pphRhoDiff}{0.69}
\newcommand{\pphRhoDiffLo}{0.45}
\newcommand{\pphRhoDiffHi}{0.76}
\newcommand{\pphNRefused}{9}


==> anc/macros/p3_posthoc.tex <==
% text macros used by the paper
\newcommand{\phSeventyMeanGap}{6}
\newcommand{\phSeventyMeanGapLo}{3}
\newcommand{\phSeventyMeanGapHi}{10}
\newcommand{\phSeventySwGap}{17}
\newcommand{\phSeventySwLo}{4}
\newcommand{\phSeventySwHi}{30}
\newcommand{\phSeventyNBelowSim}{9}
\newcommand{\phEightyMeanGap}{9}
\newcommand{\phEightyMeanGapLo}{5}
\newcommand{\phEightyMeanGapHi}{13}
\newcommand{\phEightySwGap}{25}
\newcommand{\phEightySwLo}{11}
\newcommand{\phEightySwHi}{38}
\newcommand{\phEightyNBelowSim}{15}
\newcommand{\phNinetyMeanGap}{12}
\newcommand{\phNinetyMeanGapLo}{8}
\newcommand{\phNinetyMeanGapHi}{17}
\newcommand{\phNinetySwGap}{31}
\newcommand{\phNinetySwLo}{17}
\newcommand{\phNinetySwHi}{44}
\newcommand{\phNinetyNBelowSim}{23}
\newcommand{\phNinetyFiveMeanGap}{15}
\newcommand{\phNinetyFiveMeanGapLo}{10}
\newcommand{\phNinetyFiveMeanGapHi}{20}
\newcommand{\phNinetyFiveSwGap}{32}
\newcommand{\phNinetyFiveSwLo}{19}
\newcommand{\phNinetyFiveSwHi}{45}
\newcommand{\phNinetyFiveNBelowSim}{35}
\newcommand{\phSimB}{20,000}
\newcommand{\phJoshiRho}{\ensuremath{-}0.57}
\newcommand{\phJoshiRhoLo}{\ensuremath{-}0.74}
\newcommand{\phJoshiRhoHi}{\ensuremath{-}0.22}
\newcommand{\phJoshiN}{50}
\newcommand{\phJoshiGapB}{17}
\newcommand{\phJoshiNB}{12}
\newcommand{\phJoshiGapC}{22}
\newcommand{\phJoshiNC}{3}
\newcommand{\phJoshiGapD}{12}
\newcommand{\phJoshiND}{15}
\newcommand{\phJoshiGapE}{7}
\newcommand{\phJoshiNE}{13}
\newcommand{\phJoshiGapF}{8}
\newcommand{\phJoshiNF}{7}
\newcommand{\phMlFsNCertified}{0}
\newcommand{\phMlFsNLangs}{51}
\newcommand{\phMlFsNTopMax}{26}
\newcommand{\phXnFsNCertified}{0}
\newcommand{\phXnFsNLangs}{15}
\newcommand{\phXnRhoEceCov}{\ensuremath{-}0.41}
\newcommand{\phXnRhoEceCovLo}{\ensuremath{-}0.84}
\newcommand{\phXnRhoEceCovHi}{0.37}
\newcommand{\phXnNLangs}{15}
\newcommand{\phMlEnFitThr}{0.74}
\newcommand{\phXnEnFitThr}{0.98}
\newcommand{\phNBoot}{2,000}


==> anc/macros/p3_riskcov.tex <==
% text macros used by the paper
\newcommand{\rcvMlGateSpread}{36}
\newcommand{\rcvMlFiveEn}{80}
\newcommand{\rcvMlFiveMeanGap}{14}
\newcommand{\rcvMlFiveMeanGapLo}{6}
\newcommand{\rcvMlFiveMeanGapHi}{24}
\newcommand{\rcvMlFiveThrLo}{0.44}
\newcommand{\rcvMlFiveThrHi}{0.94}
\newcommand{\rcvMlFiveThrEn}{0.52}
\newcommand{\rcvMlHalfEn}{0}
\newcommand{\rcvMlHalfHi}{9}
\newcommand{\rcvMlHalfHiLang}{sq}
\newcommand{\rcvMlHalfMeanGap}{2}
\newcommand{\rcvMlHalfMeanGapLo}{1}
\newcommand{\rcvMlHalfMeanGapHi}{4}
\newcommand{\rcvXnTenEn}{60}
\newcommand{\rcvXnTenNReach}{2}
\newcommand{\rcvXnHalfEn}{8}
\newcommand{\rcvXnHalfHi}{29}
\newcommand{\rcvXnHalfHiLang}{ur}
\newcommand{\rcvXnHalfNAboveSim}{13}
\newcommand{\rcvMlDeciderFiveEn}{75}
\newcommand{\rcvMlDeciderFiveLo}{0}
\newcommand{\rcvMlDeciderFiveHi}{75}
\newcommand{\rcvMlDeciderFiveNBelowSim}{21}
\newcommand{\rcvMlBosunFiveEn}{45}
\newcommand{\rcvMlBosunFiveLo}{0}
\newcommand{\rcvMlBosunFiveHi}{50}
\newcommand{\rcvMlBosunFiveNBelowSim}{0}
\newcommand{\rcvXBosunErrEn}{7}
\newcommand{\rcvXBosunErrOther}{14}
\newcommand{\rcvXLummaErrEn}{5}
\newcommand{\rcvXLummaErrOther}{22}
\newcommand{\rcvMlOwnNTest}{67}
\newcommand{\rcvMlOwnWorstLang}{nb}
\newcommand{\rcvXnOwnNTest}{144}
\newcommand{\rcvXnOwnWorstLang}{el}
\newcommand{\rcvApsMlSingPooledSpread}{30}
\newcommand{\rcvApsMlNCovPooledBelow}{24}
\newcommand{\rcvApsMlCovPooledMin}{85}
\newcommand{\rcvApsMlSingMondSpread}{35}
\newcommand{\rcvApsMlSingMondLo}{21}
\newcommand{\rcvApsMlSingMondLoLang}{jv}
\newcommand{\rcvApsXnSingPooledSpread}{27}
\newcommand{\rcvApsXnNCovPooledBelow}{9}
\newcommand{\rcvApsXnSingMondSpread}{41}
\newcommand{\rcvNBoot}{10,000}


==> anc/macros/p3_swfix.tex <==
% text macros used by the paper
\newcommand{\swfixN}{150}
\newcommand{\swfixNEntries}{80}
\newcommand{\swfixNFromReviews}{24}
\newcommand{\swfixNFromAzure}{56}
\newcommand{\swfixGapEn}{25.3}
\newcommand{\swfixAutoOrig}{34.7}
\newcommand{\swfixAccOrig}{70.7}
\newcommand{\swfixEceOrig}{7}
\newcommand{\swfixGapOrig}{21.3}
\newcommand{\swfixAutoFix}{36.0}
\newcommand{\swfixAccFix}{72.7}
\newcommand{\swfixEceFix}{8}
\newcommand{\swfixGapFix}{20.0}
\newcommand{\swfixDAutoOrig}{+1.3}
\newcommand{\swfixDAutoOrigLo}{\ensuremath{-}5.3}
\newcommand{\swfixDAutoOrigHi}{+7.3}
\newcommand{\swfixDAccOrigLo}{\ensuremath{-}2.0}
\newcommand{\swfixDAccOrigHi}{+6.0}
\newcommand{\swfixDEceOrigLo}{\ensuremath{-}4}
\newcommand{\swfixDEceOrigHi}{+5}


==> anc/macros/p3_tt.tex <==
% text macros used by the paper
\newcommand{\ttMTModel}{gpt-5.4-mini}
\newcommand{\ttNUtt}{50{,}000}
\newcommand{\ttDelta}{0.8}
\newcommand{\ttDeltaLo}{\ensuremath{-}1.1}
\newcommand{\ttDeltaHi}{2.6}
\newcommand{\ttDeltaOrig}{11.2}
\newcommand{\ttDeltaOrigLo}{9.0}
\newcommand{\ttDeltaOrigHi}{13.3}
\newcommand{\ttAnswered}{99.6}
\newcommand{\ttCovEn}{59}
\newcommand{\ttCovSw}{58}
\newcommand{\ttCovJv}{57}
\newcommand{\ttCovSwOrig}{36}
\newcommand{\ttCovJvOrig}{27}
\newcommand{\ttCovMin}{45}
\newcommand{\ttCovMinLang}{km}
\newcommand{\ttAccEn}{78}
\newcommand{\ttAccMin}{64}
\newcommand{\ttAccMean}{76}
\newcommand{\ttAccMeanOrig}{74}
\newcommand{\ttAccMinOrig}{60}
\newcommand{\ttSelErrMax}{7.8}
\newcommand{\ttSelErrMaxLang}{am}
\newcommand{\ttNCovBelow}{3}
\newcommand{\ttNCovBelowOrig}{45}
\newcommand{\ttCovMinOrig}{27}
\newcommand{\ttCovMinOrigLang}{jv}
\newcommand{\ttCovGapMin}{14}
\newcommand{\ttCovGapMinOrig}{32}
\newcommand{\ttSelErrMaxOrig}{8.1}
\newcommand{\ttSelErrMaxOrigLang}{jv}
\newcommand{\ttSelErrSw}{7.1}
\newcommand{\ttSelErrSwOrig}{5.8}
\newcommand{\ttIntDelta}{0.5}
\newcommand{\ttIntDeltaOrig}{11.0}
\newcommand{\ttIntDiffDelta}{\ensuremath{-}10.5}
\newcommand{\ttIntDiffDeltaLo}{\ensuremath{-}11.7}
\newcommand{\ttIntDiffDeltaHi}{\ensuremath{-}9.4}
\newcommand{\ttMsDelta}{1.0}
\newcommand{\ttMsDeltaLo}{\ensuremath{-}0.1}
\newcommand{\ttMsDeltaHi}{2.1}
\newcommand{\ttMsDeltaOrig}{11.7}
\newcommand{\ttMsDeltaOrigLo}{10.2}
\newcommand{\ttMsDeltaOrigHi}{13.2}
\newcommand{\ttMsCovEn}{75}
\newcommand{\ttMsCovSw}{72}
\newcommand{\ttMsCovJv}{73}
\newcommand{\ttMsCovSwOrig}{41}
\newcommand{\ttMsCovJvOrig}{47}
\newcommand{\ttMsCovMin}{57}
\newcommand{\ttMsCovMinLang}{km}
\newcommand{\ttMsAccEn}{88}
\newcommand{\ttMsAccMin}{74}
\newcommand{\ttMsAccMean}{85}
\newcommand{\ttMsAccMeanOrig}{80}
\newcommand{\ttMsAccMinOrig}{58}
\newcommand{\ttMsSelErrMax}{6.4}
\newcommand{\ttMsSelErrMaxLang}{th}
\newcommand{\ttMsNCovBelow}{8}
\newcommand{\ttMsNCovBelowOrig}{44}
\newcommand{\ttMsCovMinOrig}{33}
\newcommand{\ttMsCovMinOrigLang}{ta}
\newcommand{\ttMsCovGapMin}{17}
\newcommand{\ttMsCovGapMinOrig}{42}
\newcommand{\ttMsSelErrMaxOrig}{7.0}
\newcommand{\ttMsSelErrMaxOrigLang}{sq}
\newcommand{\ttMsSelErrSw}{4.8}
\newcommand{\ttMsSelErrSwOrig}{5.2}
\newcommand{\ttMsIntDelta}{0.7}
\newcommand{\ttMsIntDeltaOrig}{11.3}
\newcommand{\ttMsIntDiffDelta}{\ensuremath{-}10.6}
\newcommand{\ttMsIntDiffDeltaLo}{\ensuremath{-}11.6}
\newcommand{\ttMsIntDiffDeltaHi}{\ensuremath{-}9.6}
\newcommand{\ttPxDelta}{1.4}
\newcommand{\ttPxDeltaLo}{0.2}
\newcommand{\ttPxDeltaHi}{2.4}
\newcommand{\ttPxDeltaOrig}{8.6}
\newcommand{\ttPxDeltaOrigLo}{7.2}
\newcommand{\ttPxDeltaOrigHi}{9.9}
\newcommand{\ttPxCovEn}{78}
\newcommand{\ttPxCovSw}{76}
\newcommand{\ttPxCovJv}{76}
\newcommand{\ttPxCovSwOrig}{48}
\newcommand{\ttPxCovJvOrig}{55}
\newcommand{\ttPxCovMin}{60}
\newcommand{\ttPxCovMinLang}{km}
\newcommand{\ttPxAccEn}{88}
\newcommand{\ttPxAccMin}{73}
\newcommand{\ttPxAccMean}{85}
\newcommand{\ttPxAccMeanOrig}{82}
\newcommand{\ttPxAccMinOrig}{69}
\newcommand{\ttPxSelErrMax}{7.8}
\newcommand{\ttPxSelErrMaxLang}{km}
\newcommand{\ttPxNCovBelow}{8}
\newcommand{\ttPxNCovBelowOrig}{47}
\newcommand{\ttPxCovMinOrig}{48}
\newcommand{\ttPxCovMinOrigLang}{cy}
\newcommand{\ttPxCovGapMin}{17}
\newcommand{\ttPxCovGapMinOrig}{30}
\newcommand{\ttPxSelErrMaxOrig}{8.2}
\newcommand{\ttPxSelErrMaxOrigLang}{sq}
\newcommand{\ttPxSelErrSw}{6.1}
\newcommand{\ttPxSelErrSwOrig}{4.0}
\newcommand{\ttPxIntDelta}{0.9}
\newcommand{\ttPxIntDeltaOrig}{8.2}
\newcommand{\ttPxIntDiffDelta}{\ensuremath{-}7.3}
\newcommand{\ttPxIntDiffDeltaLo}{\ensuremath{-}8.1}
\newcommand{\ttPxIntDiffDeltaHi}{\ensuremath{-}6.5}
\newcommand{\ttRtExactShare}{18.4}
\newcommand{\ttRtExactShareMin}{8.8}
\newcommand{\ttRtExactShareMinLang}{ja}
\newcommand{\ttRtExactShareMax}{35.2}
\newcommand{\ttRtExactShareMaxLang}{af}
\newcommand{\ttRtChrfMean}{65.8}
\newcommand{\ttRtNonExactDelta}{1.1}
\newcommand{\ttRtNonExactDeltaOrig}{11.4}
\newcommand{\ttRtNonExactDiffDelta}{\ensuremath{-}10.3}
\newcommand{\ttRtNonExactDiffDeltaLo}{\ensuremath{-}11.5}
\newcommand{\ttRtNonExactDiffDeltaHi}{\ensuremath{-}9.2}
\newcommand{\ttRtLowSimDelta}{0.9}
\newcommand{\ttRtLowSimDeltaOrig}{11.5}
\newcommand{\ttRtLowSimDiffDelta}{\ensuremath{-}10.6}
\newcommand{\ttRtLowSimDiffDeltaLo}{\ensuremath{-}12.0}
\newcommand{\ttRtLowSimDiffDeltaHi}{\ensuremath{-}9.3}
\newcommand{\ttMsRtNonExactDelta}{1.1}
\newcommand{\ttMsRtNonExactDeltaOrig}{11.6}
\newcommand{\ttMsRtNonExactDiffDelta}{\ensuremath{-}10.5}
\newcommand{\ttMsRtNonExactDiffDeltaLo}{\ensuremath{-}11.5}
\newcommand{\ttMsRtNonExactDiffDeltaHi}{\ensuremath{-}9.4}
\newcommand{\ttMsRtLowSimDelta}{1.4}
\newcommand{\ttMsRtLowSimDeltaOrig}{12.6}
\newcommand{\ttMsRtLowSimDiffDelta}{\ensuremath{-}11.2}
\newcommand{\ttMsRtLowSimDiffDeltaLo}{\ensuremath{-}12.4}
\newcommand{\ttMsRtLowSimDiffDeltaHi}{\ensuremath{-}10.0}
\newcommand{\ttPxRtNonExactDelta}{1.7}
\newcommand{\ttPxRtNonExactDeltaOrig}{8.8}
\newcommand{\ttPxRtNonExactDiffDelta}{\ensuremath{-}7.1}
\newcommand{\ttPxRtNonExactDiffDeltaLo}{\ensuremath{-}7.9}
\newcommand{\ttPxRtNonExactDiffDeltaHi}{\ensuremath{-}6.3}
\newcommand{\ttPxRtLowSimDelta}{2.7}
\newcommand{\ttPxRtLowSimDeltaOrig}{10.8}
\newcommand{\ttPxRtLowSimDiffDelta}{\ensuremath{-}8.0}
\newcommand{\ttPxRtLowSimDiffDeltaLo}{\ensuremath{-}9.0}
\newcommand{\ttPxRtLowSimDiffDeltaHi}{\ensuremath{-}7.1}


==> anc/macros/p3_xlmr.tex <==
% text macros used by the paper
\newcommand{\xlmDelta}{1.8}
\newcommand{\xlmDeltaLo}{0.9}
\newcommand{\xlmDeltaHi}{2.7}
\newcommand{\xlmNCovBelow}{26}
\newcommand{\xlmCovEn}{91}
\newcommand{\xlmSelErrMax}{13.9}
\newcommand{\xlmSelErrMaxLang}{km}
\newcommand{\xlmEceMin}{9.4}
\newcommand{\xlmEceMax}{14.0}
\newcommand{\xlmHgcEn}{96}


==> anc/tables/table01_confirm.csv <==
,gpt-6-luna,Microsoft-Decision-1,Perplexity Decider
"Delta , primary endpoint","11.2 [9.0, 13.3]","11.7 [10.2, 13.2]","8.6 [7.2, 9.9]"
Holm-adjusted p,<0.001,<0.001,<0.001
"Languages with d_L > 0 (of 50, descriptive)",50,50,50
Smallest / largest d_L,2 (ja) / 37 (jv),2 (de) / 39 (ta),2 (ru) / 23 (am)
"Coverage, en / sw / jv",59 / 36 / 27,75 / 41 / 47,78 / 48 / 55
Lowest coverage,27 (jv),33 (ta),48 (cy)
Coverage below / above en (simult.),45 / 0,44 / 0,47 / 0
"Accuracy, en / lowest",78 / 60,88 / 58,88 / 69
"Selective error, en",5.1,3.6,3.6
Highest selective error,8.1 (jv),7.0 (sq),8.2 (sq)
"ECE, en / range",4.0 / 2.2--5.7,3.6 / 2.4--8.8,3.8 / 3.5--9.4
ECE above / below en (simult.),0 / 0,1 / 0,6 / 0
"Handled among correct, en / sw",72 / 51,82 / 54,85 / 65
Handled among correct below en (simult.),44,34,38
"Correct, deferred, en / sw",22 / 32,16 / 33,13 / 24
Standardized gap,"8.5 [6.6, 10.4]","9.0 [7.3, 10.7]","6.9 [5.1, 8.6]"


==> anc/tables/table02_main.csv <==
lang,acc,ECE,auto,err,paired hand/both,EN thr cov/err,own thr cov/err
en,83,5,60,1,0 / 28,72 / 0,72 / 0
nl,83,8,53,0,14 / 19,73 / 2,87 / 5†
de,78,4,58,3,10 / 18,76 / 2,42 / 0
zh-CN,79,5,55,1,14 / 16,67 / 2,72 / 4
ja,83,6,54,1,16 / 15,72 / 0,73 / 0
hi,78,5,54,1,11 / 18,75 / 6†,78 / 6†
ar,74,6,44,2,20 / 20,60 / 2,69 / 4
ur,76,9,46,1,17 / 21,64 / 2,64 / 2
am,69,7,40,0,25 / 17,58 / 5†,63 / 5
jv,64,11,24,3,49 / 13,42 / 7†,45 / 7†
sw,68,7,29,0,39 / 17,46 / 3,37 / 0
cy,70,9,37,0,30 / 17,57 / 8†,51 / 3


==> anc/tables/table03_eqrisk.csv <==
interface,threshold,en,mean,en - mean [95%],below en,lowest (lang),err,miss
gpt-6-luna,in-sample,56.9,40.9,"16.0 [4.9, 27.7]",49 / 1,0.0 (ar),--,--
,held-out,57.8,40.5,"17.3 [8.5, 23.4]",50 / 7,9.8 (jv),5.2,48.9
Microsoft-Decision-1,in-sample,80.4,63.0,"17.4 [14.3, 22.8]",50 / 21,28.5 (my),--,--
,held-out,81.1,63.1,"18.0 [15.4, 21.9]",50 / 30,29.4 (my),5.2,52.7
Perplexity Decider,in-sample,86.9,67.9,"19.0 [14.6, 22.5]",50 / 31,40.5 (km),--,--
,held-out,86.7,67.8,"18.9 [15.4, 21.9]",50 / 46,39.6 (km),5.1,51.2


==> anc/tables/table04_injongo.csv <==
,human pairs cov,human pairs acc,human pairs Delta,,machine pairs cov,machine pairs acc,machine pairs Delta
gpt-6-luna,41 / 75,67 / 86,"28.5 [23.5, 33.5]",,60 / 78,84 / 89,"17.6 [15.8, 19.3]"
Microsoft-Decision-1,33 / 80,53 / 88,"33.4 [27.8, 38.9]",,43 / 81,70 / 92,"32.1 [29.9, 34.3]"
Perplexity Decider,48 / 84,69 / 89,"25.0 [20.4, 29.6]",,66 / 85,81 / 91,"13.3 [11.6, 14.9]"


==> anc/tables/table05_tt.csv <==
,gpt-6-luna orig,gpt-6-luna TT,Microsoft-Decision-1 orig,Microsoft-Decision-1 TT,Perplexity Decider orig,Perplexity Decider TT
Delta,"11.2 [9.0, 13.3]","0.8 [-1.1, 2.6]","11.7 [10.2, 13.2]","1.0 [-0.1, 2.1]","8.6 [7.2, 9.9]","1.4 [0.2, 2.4]"
Delta on the fixed set,11.0,0.5,11.3,0.7,8.2,0.9
Accuracy,78 / 74 / 60,78 / 76 / 64,88 / 80 / 58,88 / 85 / 74,88 / 82 / 69,88 / 85 / 73
Below en (of 50),45,3,44,8,47,8
"Coverage, en / sw / jv",59 / 36 / 27,59 / 58 / 57,75 / 41 / 47,75 / 72 / 73,78 / 48 / 55,78 / 76 / 76
Lowest coverage,27 (jv),45 (km),33 (ta),57 (km),48 (cy),60 (km)
en - lowest,32,14,42,17,30,17
"Selective error, sw",5.8,7.1,5.2,4.8,4.0,6.1
Highest selective error,8.1 (jv),7.8 (am),7.0 (sq),6.4 (th),8.2 (sq),7.8 (km)
en - mean at 5% target,"17.3 [8.5, 23.4]","13.7 [6.7, 20.3]","18.0 [15.4, 21.9]","6.7 [5.0, 9.9]","18.9 [15.4, 21.9]","10.8 [7.8, 12.9]"


==> anc/tables/table06_budget.csv <==
n,gpt-6-luna cert,gpt-6-luna cov en / mean,gpt-6-luna own miss,,Microsoft-Decision-1 cert,Microsoft-Decision-1 cov en / mean,Microsoft-Decision-1 own miss,,Perplexity Decider cert,Perplexity Decider cov en / mean,Perplexity Decider own miss
83,0,0 / 0,61.6,,0.2,0.6 / 0.1,57.7,,4,23 / 2,54.4
150,2,11 / 0.8,59.1,,30,29 / 15,56.3,,27,46 / 15,53.1
300,11,14 / 4,51.4,,63,61 / 32,52.5,,55,71 / 31,50.2
500,18,24 / 6,48.9,,87,74 / 45,52.7,,78,78 / 46,51.2


==> anc/tables/table07_confirmlang.csv <==
lang,gpt-6-luna acc,gpt-6-luna cov,gpt-6-luna d_L,,Microsoft-Decision-1 acc,Microsoft-Decision-1 cov,Microsoft-Decision-1 d_L,,Perplexity Decider acc,Perplexity Decider cov,Perplexity Decider d_L
af,72,42,18,,82,63,11,,80,64,10
am,70,43,17,,74,52,18,,74,50,23
ar,71,43,16,,77,60,11,,79,64,10
az,74,51,8,,80,61,11,,81,65,9
bn,74,48,12,,80,60,14,,83,67,9
cy,65,35,24,,72,44,27,,69,48,22
da,74,51,8,,86,69,4,,85,70,7
de,76,56,4,,85,71,2,,85,74,3
el,77,55,4,,85,69,4,,86,72,6
en,78,59,--,,88,75,--,,88,78,--
es,75,53,6,,84,70,4,,84,72,5
fa,75,47,14,,84,71,2,,84,70,6
fi,73,46,15,,83,63,11,,84,69,7
fr,77,52,8,,84,69,5,,86,72,5
he,76,51,10,,83,68,5,,85,71,6
hi,77,53,7,,83,66,8,,84,72,5
hu,76,53,5,,83,64,10,,84,68,9
hy,74,49,11,,83,63,11,,81,65,10
id,76,52,8,,84,69,5,,85,73,4
is,72,43,17,,76,55,17,,78,62,10
it,76,53,7,,86,72,3,,86,74,4
ja,78,57,2,,87,73,2,,86,75,3
jv,64,27,37,,70,47,23,,73,55,18
ka,67,43,12,,75,57,12,,74,58,13
km,60,32,24,,64,37,29,,69,51,18
kn,74,48,11,,78,56,14,,81,66,9
ko,77,56,4,,85,70,5,,85,73,4
lv,74,50,11,,82,61,12,,80,66,8
ml,76,48,13,,75,47,26,,85,69,7
mn,76,50,10,,74,54,20,,78,61,15
ms,74,47,13,,81,64,9,,84,70,7
my,74,50,10,,58,33,35,,78,61,13
nb,75,49,11,,84,66,8,,84,68,10
nl,77,54,6,,85,70,4,,86,72,5
pl,78,55,5,,85,71,2,,87,74,4
pt,76,52,7,,85,69,4,,85,74,3
ro,75,47,14,,84,65,8,,83,69,7
ru,76,56,2,,86,72,2,,85,75,2
sl,73,48,12,,84,61,13,,82,67,8
sq,68,42,17,,75,53,17,,75,61,11
sv,76,52,8,,84,68,5,,86,72,5
sw,66,36,25,,71,41,30,,71,48,22
ta,74,46,13,,65,33,39,,82,66,11
te,77,49,9,,78,54,19,,83,68,9
th,74,48,12,,76,56,17,,81,68,8
tl,73,49,11,,80,56,17,,81,63,11
tr,77,54,4,,85,67,7,,85,72,4
ur,76,45,17,,82,64,10,,81,66,10
vi,76,54,7,,85,71,3,,86,73,4
zh-CN,77,54,6,,84,71,4,,84,74,3
zh-TW,74,48,10,,81,67,5,,82,70,5


==> anc/tables/table08_ttcheck.csv <==
,gpt-6-luna,Microsoft-Decision-1,Perplexity Decider
"Fixed items, orig / TT",11.0 / 0.5,11.3 / 0.7,8.2 / 0.9
change,"-10.5 [-11.7, -9.4]","-10.6 [-11.6, -9.6]","-7.3 [-8.1, -6.5]"
"Without exact matches, orig / TT",11.4 / 1.1,11.6 / 1.1,8.8 / 1.7
change,"-10.3 [-11.5, -9.2]","-10.5 [-11.5, -9.4]","-7.1 [-7.9, -6.3]"
"Least similar half, orig / TT",11.5 / 0.9,12.6 / 1.4,10.8 / 2.7
change,"-10.6 [-12.0, -9.3]","-11.2 [-12.4, -10.0]","-8.0 [-9.0, -7.1]"


==> anc/tables/table09_fullml.csv <==
lang,acc,ECE,auto,err,paired hand/both,EN thr cov/err,own thr cov/err,lang,acc,ECE,auto,err,paired hand/both,EN thr cov/err,own thr cov/err
tr,80,5,58,1,6 / 18,76 / 2,84 / 5†,fi,78,7,48,1,19 / 19,69 / 0,76 / 6†
vi,80,5,53,0,14 / 17,76 / 2,78 / 2,es,76,4,47,3,22 / 17,69 / 2,33 / 0
ko,79,4,57,2,13 / 16,76 / 4,63 / 0,th,77,6,51,1,15 / 18,67 / 4,67 / 4
de,78,4,58,3,10 / 18,76 / 2,42 / 0,tl,76,4,48,1,17 / 18,67 / 4,70 / 4
ru,80,7,52,0,16 / 17,75 / 4,81 / 6†,zh-CN,79,5,55,1,14 / 16,67 / 2,72 / 4
hu,77,5,51,3,16 / 19,75 / 6†,76 / 8†,ta,79,7,53,1,12 / 19,67 / 4,72 / 4
hi,78,5,54,1,11 / 18,75 / 6†,78 / 6†,lv,73,9,47,3,18 / 19,67 / 2,81 / 6†
pt,79,5,51,0,16 / 18,73 / 4,81 / 7†,he,78,8,46,3,20 / 21,67 / 2,66 / 2
pl,79,7,56,1,9 / 19,73 / 4,61 / 0,af,77,9,41,0,24 / 21,67 / 2,76 / 6†
nl,83,8,53,0,14 / 19,73 / 2,87 / 5†,zh-TW,76,9,49,5,18 / 20,66 / 7†,31 / 0
fr,77,10,55,2,11 / 19,73 / 2,78 / 2,kn,75,8,45,1,22 / 17,64 / 5,66 / 5
id,77,5,55,4,12 / 16,72 / 4,54 / 0,ur,76,9,46,1,17 / 21,64 / 2,64 / 2
bn,77,5,51,3,17 / 17,72 / 4,79 / 9†,az,74,6,49,0,14 / 20,63 / 2,70 / 4
en,83,5,60,1,0 / 28,72 / 0,72 / 0,ms,72,8,44,2,25 / 14,61 / 2,52 / 3
fa,78,10,47,1,19 / 21,72 / 2,79 / 4,is,75,6,43,0,19 / 20,61 / 0,61 / 0
sv,77,6,55,2,13 / 15,72 / 0,85 / 7†,el,80,11,50,4,16 / 22,61 / 0,70 / 0
ja,83,6,54,1,16 / 15,72 / 0,73 / 0,hy,75,10,47,0,17 / 18,60 / 0,52 / 0
te,75,5,51,3,18 / 15,72 / 4,76 / 6†,ar,74,6,44,2,20 / 20,60 / 2,69 / 4
sl,77,4,50,3,17 / 19,70 / 2,70 / 2,am,69,7,40,0,25 / 17,58 / 5†,63 / 5
mn,77,8,51,3,16 / 16,70 / 6†,75 / 6†,cy,70,9,37,0,30 / 17,57 / 8†,51 / 3
ml,78,6,49,4,21 / 15,70 / 6†,75 / 6†,sq,69,8,40,8,29 / 16,55 / 11†,31 / 5
da,79,6,47,3,19 / 20,70 / 2,81 / 6†,ka,67,7,45,4,16 / 18,55 / 5†,52 / 3
my,73,8,50,1,15 / 17,69 / 2,76 / 4,sw,68,7,29,0,39 / 17,46 / 3,37 / 0
ro,75,7,45,0,23 / 16,69 / 4,69 / 4,km,65,4,32,4,30 / 21,46 / 6†,36 / 4
nb,77,6,45,3,18 / 22,69 / 7†,87 / 16†,jv,64,11,24,3,49 / 13,42 / 7†,45 / 7†
it,82,5,55,0,10 / 19,69 / 0,79 / 4,,,,,,,,


==> anc/tables/table10_fullxn.csv <==
lang,acc,ECE,auto,err,paired hand/both,EN thr cov/err,own thr cov/err
en,82,9,68,11,0 / 26,45 / 9†,45 / 9†
ru,69,20,61,23,18 / 12,44 / 22†,--
bg,76,12,61,15,16 / 13,40 / 11†,31 / 9†
tr,67,20,58,27,22 / 13,38 / 29†,--
de,76,13,61,17,13 / 16,38 / 13†,--
vi,67,20,58,21,17 / 11,38 / 19†,--
th,67,19,56,24,20 / 12,37 / 21†,--
es,75,12,57,16,17 / 15,37 / 13†,--
zh,68,20,60,24,17 / 12,37 / 17†,--
el,71,16,59,22,20 / 13,36 / 21†,18 / 19†
fr,72,15,60,14,15 / 13,35 / 20†,--
hi,66,19,55,28,26 / 10,33 / 21†,--
sw,65,21,56,28,24 / 9,30 / 23†,--
ar,65,20,56,26,19 / 15,29 / 17†,--
ur,64,19,47,29,32 / 13,26 / 24†,--


==> anc/tables/table11_loc.csv <==
lang,accuracy EN,accuracy local,auto@0.9 EN,auto@0.9 local,sel. error EN,sel. error local
en,83,83,56,56,1,1
nl,82,81,51,51,0,0
de,78,76,57,51,2,3
zh-CN,78,79,53,27,0,0
ja,84,84,56,27,0,0
hi,77,79,53,56,1,4
ar,73,74,44,37,2,0
ur,77,74,46,55,1,2
am,69,74,39,49,0,1
jv,67,67,25,29,3,2
sw,67,71,31,35,0,0
cy,70,71,35,31,2,2


==> anc/tables/table12_ownfit.csv <==
suite,lang,thr,n,e,err,95% CI,suite,lang,thr,n,e,err,95% CI
MASSIVE,nl,0.51,58,3,5.2,"[1.1, 14.4]",MASSIVE,mn,0.63,50,3,6.0,"[1.3, 16.5]"
MASSIVE,tr,0.44,56,3,5.4,"[1.1, 14.9]",MASSIVE,jv,0.72,30,2,6.7,"[0.8, 22.1]"
MASSIVE,lv,0.58,54,3,5.6,"[1.2, 15.4]",MASSIVE,sv,0.45,57,4,7.0,"[1.9, 17.0]"
MASSIVE,da,0.61,54,3,5.6,"[1.2, 15.4]",MASSIVE,pt,0.51,54,4,7.4,"[2.1, 17.9]"
MASSIVE,ru,0.55,54,3,5.6,"[1.2, 15.4]",MASSIVE,hu,0.71,51,4,7.8,"[2.2, 18.9]"
MASSIVE,hi,0.62,52,3,5.8,"[1.2, 15.9]",MASSIVE,bn,0.54,53,5,9.4,"[3.1, 20.7]"
MASSIVE,af,0.48,51,3,5.9,"[1.2, 16.2]",MASSIVE,nb,0.42,58,9,15.5,"[7.3, 27.4]"
MASSIVE,fi,0.66,51,3,5.9,"[1.2, 16.2]",XNLI,bg,0.99,45,4,8.9,"[2.5, 21.2]"
MASSIVE,te,0.65,51,3,5.9,"[1.2, 16.2]",XNLI,en,0.98,65,6,9.2,"[3.5, 19.0]"
MASSIVE,ml,0.67,50,3,6.0,"[1.3, 16.5]",XNLI,el,1.00,26,5,19.2,"[6.6, 39.4]"


==> anc/tables/table13_choiceonly.csv <==
MASSIVE unless noted,single (main),multi
"Coverage at 0.9, English / Swahili / Javanese (%)",60 / 29 / 24,59 / 31 / 23
Languages below 50% coverage at 0.9,26,30
Below en at 0.7/0.8/0.9/0.95 (simult.),9 / 15 / 23 / 35,12 / 14 / 19 / 30
Above English at the same thresholds,0 / 0 / 0 / 0,0 / 0 / 0 / 0
Mean English-minus-language gap at 0.9 (points),"12 [8, 17]","11 [7, 16]"
ECE differences detected (simult. / unadjusted),0 / 2,0 / 4
Own threshold within 5% held out (of 51),34,34
Learn-then-Test thresholds certified,0,0
"XNLI coverage at 0.9, English / Urdu (%)",68 / 47,68 / 47
"XNLI ECE above English (simult., of 14)",10,9
Agreement with multi-question run,"single question, MASSIVE / XNLI",re-sent: single / copy
Top label agrees (%),98.0 / 98.9,96.2 / 97.4
Gate decision at 0.9 agrees (%),98.1 / 98.0,98.6 / 98.6
Mean total-variation distance per item,0.019 / 0.011,0.021 / 0.020


==> anc/tables/table14_riskcov.csv <==
lang,auto,err,cov at risk <= 5%,thr,lang,auto,err,cov at risk <= 5%,thr
sq,40,5/60,"31 [4, 59]",0.94,fa,47,1/71,"70 [59, 80]",0.57
km,32,2/48,"33 [13, 60]",0.89,ml,49,3/74,"71 [7, 82]",0.67
jv,24,1/36,"42 [8, 57]",0.72,mn,51,2/77,"71 [33, 81]",0.60
sw,29,0/44,"44 [31, 67]",0.79,bn,51,2/76,"71 [34, 81]",0.56
zh-TW,49,4/73,"47 [24, 82]",0.91,id,55,3/83,"71 [43, 83]",0.65
cy,37,0/55,"51 [39, 65]",0.77,lv,47,2/70,"71 [45, 80]",0.58
ka,45,3/68,"51 [15, 71]",0.77,my,50,1/75,"71 [60, 80]",0.49
nb,45,2/67,"57 [39, 82]",0.84,af,41,0/61,"72 [54, 84]",0.49
am,40,0/60,"59 [43, 73]",0.59,zh-CN,55,1/82,"72 [61, 83]",0.62
ms,44,1/66,"59 [41, 79]",0.74,da,47,2/71,"72 [41, 83]",0.61
is,43,0/65,"61 [47, 75]",0.67,hi,54,1/81,"73 [53, 82]",0.62
ro,45,0/67,"62 [47, 74]",0.74,hy,47,0/70,"73 [49, 83]",0.55
es,47,2/70,"63 [9, 77]",0.75,pt,51,0/76,"73 [63, 85]",0.63
tl,48,1/72,"63 [45, 75]",0.70,el,50,3/75,"73 [41, 87]",0.56
kn,45,1/68,"63 [50, 83]",0.73,sv,55,2/82,"73 [57, 84]",0.56
hu,51,2/76,"67 [43, 81]",0.73,ta,53,1/80,"73 [58, 85]",0.60
ko,57,2/85,"67 [16, 85]",0.76,de,58,3/87,"73 [35, 85]",0.70
he,46,2/69,"67 [33, 82]",0.65,fr,55,2/82,"74 [36, 82]",0.57
th,51,1/76,"67 [53, 79]",0.68,vi,53,0/80,"74 [62, 84]",0.57
fi,48,1/72,"67 [56, 78]",0.66,it,55,0/83,"76 [60, 87]",0.56
sl,50,2/75,"68 [24, 81]",0.65,ja,54,1/81,"77 [64, 88]",0.62
ar,44,1/66,"68 [53, 76]",0.50,ru,52,0/78,"77 [62, 88]",0.53
az,49,0/73,"69 [53, 78]",0.54,nl,53,0/79,"78 [59, 89]",0.53
ur,46,1/69,"69 [53, 81]",0.60,en,60,1/90,"80 [67, 90]",0.52
te,51,2/76,"69 [32, 81]",0.65,tr,58,1/87,"80 [57, 87]",0.44
pl,56,1/84,"69 [56, 85]",0.72,,,,,

lang,auto,err,cov at risk <= 10%,thr,err at 50% cov,- en [simult.]
ar,56,43/168,"0 [0, 27]",--,"23 [16, 30]","15.1 [5.8, 24.4]"
de,61,32/183,"0 [0, 46]",--,"17 [11, 23]","9.8 [1.5, 18.0]"
el,59,38/176,"0 [0, 22]",--,"19 [13, 27]","11.8 [4.0, 19.6]"
es,57,27/171,"0 [0, 53]",--,"15 [10, 21]","7.9 [0.4, 15.3]"
fr,60,26/180,"0 [0, 60]",--,"15 [10, 21]","7.6 [0.7, 14.6]"
hi,55,46/166,"0 [0, 18]",--,"27 [20, 34]","19.7 [9.9, 29.4]"
ru,61,42/182,"0 [0, 0]",--,"21 [15, 29]","13.9 [4.9, 22.8]"
sw,56,47/167,"0 [0, 13]",--,"27 [20, 34]","19.3 [9.0, 29.5]"
th,56,40/168,"0 [0, 25]",--,"22 [15, 29]","14.0 [5.5, 22.6]"
tr,58,47/173,"0 [0, 19]",--,"26 [19, 33]","18.5 [9.8, 27.1]"
ur,47,40/140,"0 [0, 0]",--,"29 [22, 37]","21.6 [11.1, 32.0]"
vi,58,36/174,"0 [0, 28]",--,"18 [13, 25]","10.8 [2.3, 19.2]"
zh,60,43/181,"0 [0, 19]",--,"21 [15, 29]","13.9 [4.9, 22.9]"
bg,61,27/182,"53 [0, 65]",0.93,"8 [4, 14]","1.0 [-4.9, 6.8]"
en,68,23/205,"60 [0, 81]",0.95,"8 [4, 12]",--


==> anc/tables/table15_certtop.csv <==
n,gpt-6-luna cert,"gpt-6-luna cov, 0.99","gpt-6-luna cov, 1.00",,Microsoft-Decision-1 cert,"Microsoft-Decision-1 cov, 0.99","Microsoft-Decision-1 cov, 1.00",,Perplexity Decider cert,"Perplexity Decider cov, 0.99","Perplexity Decider cov, 1.00"
83,0 / 0,0 / 0,0 / 0,,0.2 / 0,0.6 / 0.1,0 / 0,,4 / 0,23 / 2,0 / 0
150,2 / 0,11 / 0.8,0 / 0,,30 / 0,29 / 15,0 / 0,,27 / 0,46 / 15,0 / 0
300,11 / 3,14 / 4,3 / 0.8,,63 / 0,61 / 32,0 / 0,,55 / 0,71 / 31,0 / 0
500,18 / 10,24 / 6,2 / 3,,87 / 0,74 / 45,0 / 0,,78 / 0,78 / 46,0 / 0


==> anc/tables/table16_conformal.csv <==
lang,pooled conformal cov,pooled conformal single,pooled conformal err,per-language conformal cov,per-language conformal single,per-language conformal err,gate 0.9 auto,gate 0.9 err,"correct, deferred conf.","correct, deferred gate"
en,93,53,1,91,56,2,60,1,28,23
sw,87†,27,2,95,7,0,30,0,61,39
jv,86†,22,3,96,5,0,24,3,60,41
km,84†,30,5,94,8,0,32,4,57,34
cy,89†,33,3,93,18,0,37,0,52,33
am,89†,35,0,93,20,0,40,0,49,29
sq,89†,33,7,93,19,4,40,8,52,33


==> anc/tables/table17_mlcross.csv <==
system,en auto,en err (k/n),lowest language auto (lang),lowest language err (k/n),other languages err (k/n),en - lowest,rho
gpt-6-luna,60,1 (1/90),24 (jv),3 (1/36),"2 (68/3,601)",36,1.00
open-bosun,58,7 (6/87),1 (am),100 (2/2),"14 (396/2,862)",57,0.76
open-decider,45,0 (0/67),1 (km),0 (0/1),"2 (30/1,537)",44,0.54
open-lumma,13,5 (1/20),0 (12 tied),-- (0/0),22 (52/236),13,0.47

